Measurement of Solar Differential Rotation by Absolutely Calibrated Iodine-Cell Spectroscopy

The iodine-cell technique, which is known to be efficient in precisely establishing Doppler velocity shifts, was once applied by the author to measuring the solar differential rotation based on full-disk spectroscopic observations (Takeda and Ueno, Sol. Phys. 270, 447, 2011). However, the data reduction procedure (in simple analogy with the stellar case) adopted therein was not necessarily adequate, because specific characteristic involved with the disk-resolved Sun (i.e., center-limb variation of line strengths) was not properly taken into consideration. Therefore, this problem is revisited based on the same data but with an application to theoretical spectrum fitting, which can yield absolute heliocentric radial velocities (v_obs) in a consistent manner as shown in the study of solar gravitational redshift (Takeda and Ueno, Sol. Phys. 281, 551, 2012). Likewise, instead of converting v_obs into omega (angular velocity) at each disk point, which suffers considerable errors especially near the central meridian, omega was derived this time by applying the least squares analysis to a dataset comprising v_obs values at many points. This new analysis resulted in omega (deg/day) = 13.92 (+/- 0.03) -1.69(+/- 0.34)(sin psi)^2 -2.37(+/- 0.62) (sin psi)^4 (psi: the heliographic latitude) along with the gravitational redshift of 675 m/s, which are favorably compared with previous publications. In addition, how the distribution of observing points on the disk affects the result is also examined, which reveals that rotation parameters may suffer appreciable errors depending on cases.

==> anc/ReadMe.txt <==
================================================================================
Abstract:

These files constitute the online supplementary material (electronic 
data table) for the paper "Measurement of Solar Differential Rotation by
Absolutely Calibrated Iodine-Cell Spectroscopy (Y. Takeda)", in which 
the results of Doppler shifts analysis at 3456 points on the solar disk
are presented. 

File Summary:
--------------------------------------------------------------------------
FileName  Lrecl Records  Explanations
--------------------------------------------------------------------------
ReadMe.txt ...   ...  This file
tableE.dat  78  3456  Results of Doppler shifts analysis
--------------------------------------------------------------------------

Description: "tableE.dat"
--------------------------------------------------------------------------
Included are the results of Doppler shifts analysis  (along with the heliocentric 
corrections and convective blue-shift corrections) at each of the observed 
points on the solar disk.
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE.dat"
-----------------------------------------------------------------------------
   Bytes Format Units  Label       Explanations
-----------------------------------------------------------------------------
   1-  5  F5.1  deg    theta       slit-center position angle (from North counterclockwise)
   7-  8  A2    ---    r_i         slit-center radial distance (from disk center [r = i*12/Rsun])
  10- 11  A2    ---    slit_pos    indicator for slit setting and position in the slit (cf. Note 1)
  14- 20  F7.4  Rsun    x          observed point's x-coordinate (E-W direction)
  22- 28  F7.4  Rsun    y          observed point's y-coordinate (S-N direction)
  30- 35  F6.1  deg    psi         heliographic latitude
  37- 43  F7.3  km/s   Vr^raw      observed raw radial velocity (cf. Note 2)
  44- 50  F7.3  km/s   Del^hel     heliocentric correction (= d_diurnal + d_lunar + d_annual)
  51- 57  F7.3  km/s   Vr^hel      heliocentric radial velocity (= Vr^raw + Del^hel) (cf. Note 2)
  58- 64  F7.3  km/s   del_V       convective shift (cs) due to granular motion
  65- 71  F7.3  km/s   Vr^hel,corr cs-corrected final radial velocity (=Vr^hel - del_V) (cf. Note 2)
  72- 78  F7.3  km/s   epsilon     mean error of observed radial velocity
-----------------------------------------------------------------------------
Note 1:
The first character (A or B) means how the slit orientation was set in the observation.
A --> horizontal (E-W) alignment (2010 July 20 observation)
B --> vertical   (S-N) alignment (2010 July 21 observation)
The second character (l/c/r for case A, /b/m/t for case B)
indicates to which position in the slit the relevant observed point corresponds.
Case A:
l (left in the slit)   x = x0 - 0.0438  y = y0
c (center in the slit) x = x0           y = y0
r (right in the slit)  x = x0 + 0.0438  y = y0
Case B:
b (bottom in the slit) x = x0           y = y0 - 0.0438
m (middle in the slit) x = x0           y = y0
t (top in the slit)    x = x0           y = y0 + 0.0438

where 0.0438*Rsun corresponds to angular distance of 42"
(separation between two adjacent extracted points in the slit)
See section 2 and figure 2 of Paper I.

Note 2:
Vr^raw is the observed (raw) radial velocity at the relevant disk point. 
Vr^hel is the heliocentric radial velocity, after applying the correction for
the earth's motion (Del^hel) to Vr^raw. 
Vr^hel,corr is the final radial velocity obtained by subtracting the convective 
blue-shift correction (del_V) to Vr^hel. 
================================================================================


==> anc/tableE.dat <==
  0.0 00 Al  -0.0438  0.0000    4.8   0.639 -0.082  0.557 -0.278  0.835  0.074
  0.0 00 Ac   0.0000  0.0000    4.8   0.520 -0.076  0.444 -0.279  0.723  0.071
  0.0 00 Ar   0.0438  0.0000    4.8   0.461 -0.070  0.391 -0.278  0.670  0.059
  0.0 01 Al  -0.0438  0.0833    9.6   0.361 -0.081  0.280 -0.278  0.558  0.066
  0.0 01 Ac   0.0000  0.0833    9.6   0.556 -0.076  0.480 -0.278  0.758  0.066
  0.0 01 Ar   0.0438  0.0833    9.6   0.498 -0.070  0.428 -0.278  0.706  0.052
  0.0 02 Al  -0.0438  0.1667   14.4   0.367 -0.081  0.286 -0.277  0.563  0.077
  0.0 02 Ac   0.0000  0.1667   14.4   0.371 -0.075  0.296 -0.277  0.573  0.063
  0.0 02 Ar   0.0438  0.1667   14.4   0.501 -0.069  0.432 -0.277  0.709  0.056
  0.0 03 Al  -0.0438  0.2500   19.3   0.357 -0.081  0.276 -0.275  0.551  0.069
  0.0 03 Ac   0.0000  0.2500   19.3   0.487 -0.075  0.412 -0.276  0.688  0.060
  0.0 03 Ar   0.0438  0.2500   19.3   0.399 -0.069  0.330 -0.275  0.606  0.051
  0.0 04 Al  -0.0438  0.3333   24.3   0.393 -0.081  0.312 -0.272  0.584  0.064
  0.0 04 Ac   0.0000  0.3333   24.3   0.584 -0.075  0.509 -0.273  0.781  0.066
  0.0 04 Ar   0.0438  0.3333   24.3   0.624 -0.069  0.555 -0.272  0.827  0.051
  0.0 05 Al  -0.0438  0.4167   29.4   0.470 -0.080  0.390 -0.268  0.657  0.063
  0.0 05 Ac   0.0000  0.4167   29.4   0.539 -0.074  0.465 -0.268  0.732  0.061
  0.0 05 Ar   0.0438  0.4167   29.4   0.541 -0.068  0.473 -0.268  0.740  0.061
  0.0 06 Al  -0.0438  0.5000   34.8   0.250 -0.080  0.170 -0.260  0.430  0.069
  0.0 06 Ac   0.0000  0.5000   34.8   0.415 -0.074  0.341 -0.260  0.602  0.056
  0.0 06 Ar   0.0438  0.5000   34.8   0.447 -0.068  0.379 -0.260  0.639  0.059
  0.0 07 Al  -0.0438  0.5833   40.5   0.744 -0.080  0.664 -0.248  0.913  0.075
  0.0 07 Ac   0.0000  0.5833   40.5   0.513 -0.074  0.439 -0.249  0.688  0.066
  0.0 07 Ar   0.0438  0.5833   40.5   0.653 -0.068  0.585 -0.248  0.833  0.057
  0.0 08 Al  -0.0438  0.6667   46.6   0.514 -0.080  0.434 -0.230  0.664  0.076
  0.0 08 Ac   0.0000  0.6667   46.6   0.457 -0.074  0.383 -0.231  0.613  0.064
  0.0 08 Ar   0.0438  0.6667   46.6   0.491 -0.068  0.423 -0.230  0.654  0.067
  0.0 09 Al  -0.0438  0.7500   53.4   0.565 -0.079  0.486 -0.203  0.688  0.071
  0.0 09 Ac   0.0000  0.7500   53.4   0.521 -0.073  0.448 -0.203  0.651  0.072
  0.0 09 Ar   0.0438  0.7500   53.4   0.679 -0.067  0.612 -0.203  0.815  0.061
  0.0 10 Al  -0.0438  0.8333   61.2   0.686 -0.079  0.607 -0.158  0.765  0.070
  0.0 10 Ac   0.0000  0.8333   61.2   0.750 -0.073  0.677 -0.158  0.836  0.071
  0.0 10 Ar   0.0438  0.8333   61.2   0.818 -0.067  0.751 -0.158  0.908  0.063
  0.0 11 Al  -0.0438  0.9167   71.2   0.529 -0.079  0.450 -0.077  0.527  0.079
  0.0 11 Ac   0.0000  0.9167   71.2   0.459 -0.073  0.386 -0.078  0.464  0.071
  0.0 11 Ar   0.0438  0.9167   71.2   0.559 -0.067  0.492 -0.077  0.569  0.079
  7.5 00 Al  -0.0438  0.0000    4.8   0.432 -0.194  0.238 -0.278  0.517  0.078
  7.5 00 Ac   0.0000  0.0000    4.8   0.564 -0.188  0.376 -0.279  0.654  0.078
  7.5 00 Ar   0.0438  0.0000    4.8   0.530 -0.182  0.348 -0.278  0.626  0.065
  7.5 01 Al  -0.0547  0.0826    9.5   0.482 -0.195  0.287 -0.278  0.565  0.079
  7.5 01 Ac  -0.0109  0.0826    9.5   0.582 -0.190  0.392 -0.278  0.670  0.076
  7.5 01 Ar   0.0329  0.0826    9.5   0.615 -0.184  0.431 -0.278  0.709  0.059
  7.5 02 Al  -0.0656  0.1652   14.3   0.415 -0.197  0.218 -0.277  0.495  0.074
  7.5 02 Ac  -0.0218  0.1652   14.3   0.391 -0.191  0.200 -0.277  0.477  0.068
  7.5 02 Ar   0.0220  0.1652   14.3   0.568 -0.185  0.383 -0.277  0.660  0.061
  7.5 03 Al  -0.0764  0.2479   19.1   0.526 -0.198  0.328 -0.275  0.603  0.087
  7.5 03 Ac  -0.0326  0.2479   19.1   0.566 -0.192  0.374 -0.276  0.649  0.077
  7.5 03 Ar   0.0112  0.2479   19.2   0.483 -0.187  0.296 -0.276  0.572  0.064
  7.5 04 Al  -0.0873  0.3305   24.1   0.417 -0.199  0.218 -0.272  0.490  0.075
  7.5 04 Ac  -0.0435  0.3305   24.1   0.512 -0.193  0.319 -0.273  0.592  0.075
  7.5 04 Ar   0.0003  0.3305   24.1   0.618 -0.187  0.431 -0.273  0.704  0.068
  7.5 05 Al  -0.0982  0.4131   29.2   0.467 -0.200  0.267 -0.267  0.534  0.087
  7.5 05 Ac  -0.0544  0.4131   29.2   0.570 -0.194  0.376 -0.268  0.644  0.076
  7.5 05 Ar  -0.0106  0.4131   29.2   0.491 -0.188  0.303 -0.268  0.571  0.075
  7.5 06 Al  -0.1091  0.4957   34.5   0.415 -0.202  0.213 -0.259  0.473  0.087
  7.5 06 Ac  -0.0653  0.4957   34.5   0.442 -0.196  0.246 -0.260  0.506  0.074
  7.5 06 Ar  -0.0215  0.4957   34.5   0.457 -0.190  0.267 -0.261  0.528  0.075
  7.5 07 Al  -0.1199  0.5783   40.1   0.456 -0.203  0.253 -0.247  0.500  0.090
  7.5 07 Ac  -0.0761  0.5783   40.1   0.623 -0.197  0.426 -0.249  0.675  0.084
  7.5 07 Ar  -0.0323  0.5783   40.1   0.621 -0.191  0.430 -0.249  0.679  0.077
  7.5 08 Al  -0.1308  0.6610   46.1   0.502 -0.205  0.297 -0.229  0.526  0.086
  7.5 08 Ac  -0.0870  0.6610   46.1   0.638 -0.199  0.439 -0.231  0.670  0.082
  7.5 08 Ar  -0.0432  0.6610   46.2   0.390 -0.193  0.197 -0.232  0.429  0.074
  7.5 09 Al  -0.1417  0.7436   52.7   0.523 -0.206  0.317 -0.200  0.517  0.087
  7.5 09 Ac  -0.0979  0.7436   52.8   0.597 -0.200  0.397 -0.203  0.600  0.082
  7.5 09 Ar  -0.0541  0.7436   52.8   0.650 -0.194  0.456 -0.205  0.661  0.071
  7.5 10 Al  -0.1526  0.8262   60.3   0.625 -0.207  0.418 -0.153  0.572  0.089
  7.5 10 Ac  -0.1088  0.8262   60.4   0.679 -0.201  0.478 -0.158  0.637  0.086
  7.5 10 Ar  -0.0650  0.8262   60.5   0.687 -0.195  0.492 -0.161  0.653  0.066
  7.5 11 Al  -0.1634  0.9088   69.7   0.654 -0.208  0.446 -0.069  0.515  0.090
  7.5 11 Ac  -0.1196  0.9088   69.9   0.764 -0.202  0.562 -0.078  0.640  0.089
  7.5 11 Ar  -0.0758  0.9088   70.0   0.615 -0.196  0.419 -0.084  0.504  0.067
 15.0 00 Al  -0.0438  0.0000    4.8   0.452 -0.091  0.361 -0.278  0.639  0.073
 15.0 00 Ac   0.0000  0.0000    4.8   0.446 -0.085  0.361 -0.279  0.639  0.068
 15.0 00 Ar   0.0438  0.0000    4.8   0.595 -0.079  0.516 -0.278  0.795  0.057
 15.0 01 Al  -0.0654  0.0805    9.4   0.419 -0.092  0.327 -0.278  0.605  0.068
 15.0 01 Ac  -0.0216  0.0805    9.4   0.341 -0.087  0.254 -0.278  0.532  0.063
 15.0 01 Ar   0.0222  0.0805    9.4   0.571 -0.081  0.490 -0.278  0.768  0.058
 15.0 02 Al  -0.0869  0.1610   14.0   0.254 -0.095  0.159 -0.277  0.436  0.073
 15.0 02 Ac  -0.0431  0.1610   14.1   0.326 -0.089  0.237 -0.277  0.514  0.066
 15.0 02 Ar   0.0007  0.1610   14.1   0.516 -0.084  0.432 -0.277  0.709  0.061
 15.0 03 Al  -0.1085  0.2415   18.7   0.489 -0.098  0.391 -0.275  0.666  0.073
 15.0 03 Ac  -0.0647  0.2415   18.8   0.097 -0.092  0.005 -0.276  0.281  0.069
 15.0 03 Ar  -0.0209  0.2415   18.8   0.243 -0.086  0.157 -0.276  0.433  0.058
 15.0 04 Al  -0.1301  0.3220   23.5   0.359 -0.100  0.259 -0.272  0.531  0.064
 15.0 04 Ac  -0.0863  0.3220   23.6   0.306 -0.094  0.212 -0.273  0.485  0.058
 15.0 04 Ar  -0.0425  0.3220   23.6   0.442 -0.088  0.354 -0.273  0.626  0.061
 15.0 05 Al  -0.1516  0.4025   28.5   0.215 -0.103  0.112 -0.267  0.378  0.073
 15.0 05 Ac  -0.1078  0.4025   28.5   0.006 -0.097 -0.091 -0.268  0.177  0.059
 15.0 05 Ar  -0.0640  0.4025   28.5   0.381 -0.091  0.290 -0.268  0.559  0.059
 15.0 06 Al  -0.1732  0.4830   33.6   0.150 -0.106  0.044 -0.259  0.302  0.070
 15.0 06 Ac  -0.1294  0.4830   33.6   0.144 -0.100  0.044 -0.260  0.304  0.060
 15.0 06 Ar  -0.0856  0.4830   33.7   0.405 -0.094  0.311 -0.261  0.572  0.056
 15.0 07 Al  -0.1948  0.5635   39.0   0.219 -0.108  0.111 -0.246  0.358  0.070
 15.0 07 Ac  -0.1510  0.5635   39.0   0.341 -0.103  0.238 -0.249  0.486  0.060
 15.0 07 Ar  -0.1072  0.5635   39.1   0.229 -0.097  0.132 -0.250  0.382  0.063
 15.0 08 Al  -0.2163  0.6440   44.7   0.441 -0.111  0.330 -0.227  0.557  0.072
 15.0 08 Ac  -0.1725  0.6440   44.8   0.242 -0.105  0.137 -0.231  0.368  0.062
 15.0 08 Ar  -0.1287  0.6440   44.8   0.310 -0.099  0.211 -0.233  0.444  0.071
 15.0 09 Al  -0.2379  0.7244   50.9   0.162 -0.114  0.048 -0.198  0.246  0.075
 15.0 09 Ac  -0.1941  0.7244   51.0  -0.010 -0.108 -0.118 -0.203  0.085  0.069
 15.0 09 Ar  -0.1503  0.7244   51.1   0.241 -0.102  0.139 -0.207  0.346  0.069
 15.0 10 Al  -0.2595  0.8049   57.9   0.040 -0.116 -0.076 -0.149  0.073  0.075
 15.0 10 Ac  -0.2157  0.8049   58.0   0.282 -0.111  0.171 -0.158  0.330  0.069
 15.0 10 Ar  -0.1719  0.8049   58.2   0.116 -0.105  0.011 -0.165  0.176  0.076
 15.0 11 Al  -0.2811  0.8854   66.0   0.247 -0.118  0.129 -0.061  0.189  0.078
 15.0 11 Ac  -0.2373  0.8854   66.3   0.351 -0.113  0.238 -0.078  0.316  0.064
 15.0 11 Ar  -0.1935  0.8854   66.6  -0.081 -0.107 -0.188 -0.092 -0.096  0.085
 22.5 00 Al  -0.0438  0.0000    4.8   0.633 -0.196  0.437 -0.278  0.715  0.078
 22.5 00 Ac   0.0000  0.0000    4.8   0.647 -0.190  0.457 -0.279  0.736  0.076
 22.5 00 Ar   0.0438  0.0000    4.8   0.568 -0.184  0.384 -0.278  0.662  0.062
 22.5 01 Al  -0.0757  0.0770    9.2   0.592 -0.200  0.392 -0.278  0.670  0.079
 22.5 01 Ac  -0.0319  0.0770    9.2   0.653 -0.194  0.459 -0.278  0.738  0.074
 22.5 01 Ar   0.0119  0.0770    9.2   0.628 -0.188  0.440 -0.278  0.718  0.053
 22.5 02 Al  -0.1076  0.1540   13.6   0.386 -0.204  0.182 -0.277  0.459  0.069
 22.5 02 Ac  -0.0638  0.1540   13.6   0.531 -0.199  0.332 -0.277  0.609  0.069
 22.5 02 Ar  -0.0200  0.1540   13.7   0.371 -0.193  0.178 -0.277  0.455  0.056
 22.5 03 Al  -0.1395  0.2310   18.1   0.236 -0.209  0.027 -0.275  0.302  0.077
 22.5 03 Ac  -0.0957  0.2310   18.1   0.522 -0.203  0.319 -0.276  0.595  0.079
 22.5 03 Ar  -0.0519  0.2310   18.1   0.570 -0.197  0.373 -0.276  0.649  0.070
 22.5 04 Al  -0.1714  0.3080   22.7   0.562 -0.213  0.349 -0.272  0.621  0.085
 22.5 04 Ac  -0.1276  0.3080   22.7   0.367 -0.207  0.160 -0.273  0.433  0.072
 22.5 04 Ar  -0.0838  0.3080   22.7   0.473 -0.201  0.272 -0.273  0.545  0.067
 22.5 05 Al  -0.2033  0.3849   27.3   0.271 -0.216  0.055 -0.266  0.321  0.085
 22.5 05 Ac  -0.1595  0.3849   27.4   0.404 -0.210  0.194 -0.268  0.462  0.077
 22.5 05 Ar  -0.1157  0.3849   27.4   0.355 -0.205  0.150 -0.269  0.419  0.084
 22.5 06 Al  -0.2351  0.4619   32.1   0.159 -0.221 -0.062 -0.258  0.196  0.084
 22.5 06 Ac  -0.1913  0.4619   32.2   0.202 -0.215 -0.013 -0.260  0.247  0.081
 22.5 06 Ar  -0.1475  0.4619   32.2   0.035 -0.209 -0.174 -0.262  0.088  0.078
 22.5 07 Al  -0.2670  0.5389   37.1   0.333 -0.225  0.108 -0.245  0.353  0.073
 22.5 07 Ac  -0.2232  0.5389   37.2   0.319 -0.219  0.100 -0.249  0.348  0.065
 22.5 07 Ar  -0.1794  0.5389   37.3   0.287 -0.213  0.074 -0.251  0.325  0.071
 22.5 08 Al  -0.2989  0.6159   42.4   0.168 -0.229 -0.061 -0.226  0.165  0.081
 22.5 08 Ac  -0.2551  0.6159   42.5   0.211 -0.223 -0.012 -0.231  0.219  0.069
 22.5 08 Ar  -0.2113  0.6159   42.6   0.045 -0.217 -0.172 -0.235  0.063  0.075
 22.5 09 Al  -0.3308  0.6929   48.1  -0.026 -0.233 -0.259 -0.195 -0.064  0.096
 22.5 09 Ac  -0.2870  0.6929   48.2   0.199 -0.228 -0.029 -0.203  0.174  0.083
 22.5 09 Ar  -0.2432  0.6929   48.4   0.302 -0.222  0.080 -0.209  0.290  0.072
 22.5 10 Al  -0.3627  0.7699   54.2   0.213 -0.237 -0.024 -0.145  0.121  0.092
 22.5 10 Ac  -0.3189  0.7699   54.4   0.382 -0.231  0.151 -0.158  0.309  0.087
 22.5 10 Ar  -0.2751  0.7699   54.6   0.079 -0.225 -0.146 -0.169  0.023  0.084
 22.5 11 Al  -0.3946  0.8469   60.9   0.176 -0.241 -0.065 -0.052 -0.013  0.096
 22.5 11 Ac  -0.3508  0.8469   61.3   0.285 -0.235  0.050 -0.078  0.128  0.092
 22.5 11 Ar  -0.3070  0.8469   61.7   0.079 -0.229 -0.150 -0.098 -0.052  0.085
 30.0 00 Al  -0.0438  0.0000    4.8   0.467 -0.097  0.370 -0.278  0.649  0.070
 30.0 00 Ac   0.0000  0.0000    4.8   0.448 -0.091  0.357 -0.279  0.636  0.066
 30.0 00 Ar   0.0438  0.0000    4.8   0.549 -0.085  0.464 -0.278  0.743  0.054
 30.0 01 Al  -0.0855  0.0722    8.9   0.394 -0.102  0.292 -0.278  0.570  0.066
 30.0 01 Ac  -0.0417  0.0722    8.9   0.471 -0.096  0.375 -0.278  0.653  0.059
 30.0 01 Ar   0.0021  0.0722    8.9   0.475 -0.090  0.385 -0.278  0.664  0.056
 30.0 02 Al  -0.1271  0.1443   13.1   0.320 -0.107  0.213 -0.277  0.490  0.068
 30.0 02 Ac  -0.0833  0.1443   13.1   0.228 -0.101  0.127 -0.277  0.404  0.065
 30.0 02 Ar  -0.0395  0.1443   13.1   0.568 -0.096  0.472 -0.278  0.750  0.053
 30.0 03 Al  -0.1688  0.2165   17.2   0.105 -0.112 -0.007 -0.275  0.268  0.075
 30.0 03 Ac  -0.1250  0.2165   17.3   0.341 -0.106  0.235 -0.276  0.511  0.066
 30.0 03 Ar  -0.0812  0.2165   17.3   0.254 -0.101  0.153 -0.276  0.429  0.058
 30.0 04 Al  -0.2105  0.2887   21.5   0.086 -0.118 -0.032 -0.271  0.239  0.073
 30.0 04 Ac  -0.1667  0.2887   21.5   0.148 -0.112  0.036 -0.273  0.309  0.067
 30.0 04 Ar  -0.1229  0.2887   21.5   0.155 -0.106  0.049 -0.273  0.322  0.055
 30.0 05 Al  -0.2521  0.3608   25.8   0.154 -0.122  0.032 -0.266  0.298  0.072
 30.0 05 Ac  -0.2083  0.3608   25.8   0.030 -0.118 -0.088 -0.268  0.179  0.062
 30.0 05 Ar  -0.1645  0.3608   25.9   0.375 -0.112  0.263 -0.269  0.532  0.056
 30.0 06 Al  -0.2938  0.4330   30.2  -0.013 -0.128 -0.141 -0.257  0.117  0.080
 30.0 06 Ac  -0.2500  0.4330   30.3   0.173 -0.122  0.051 -0.260  0.311  0.072
 30.0 06 Ar  -0.2062  0.4330   30.3  -0.036 -0.116 -0.152 -0.262  0.111  0.069
 30.0 07 Al  -0.3355  0.5052   34.7  -0.039 -0.134 -0.173 -0.244  0.072  0.076
 30.0 07 Ac  -0.2917  0.5052   34.8  -0.115 -0.128 -0.243 -0.249  0.006  0.065
 30.0 07 Ar  -0.2479  0.5052   34.9   0.156 -0.122  0.034 -0.252  0.286  0.064
 30.0 08 Al  -0.3771  0.5774   39.5  -0.049 -0.139 -0.188 -0.224  0.036  0.079
 30.0 08 Ac  -0.3333  0.5774   39.6   0.002 -0.133 -0.131 -0.231  0.099  0.074
 30.0 08 Ar  -0.2895  0.5774   39.7  -0.042 -0.127 -0.169 -0.236  0.067  0.076
 30.0 09 Al  -0.4188  0.6495   44.5  -0.140 -0.144 -0.284 -0.193 -0.091  0.076
 30.0 09 Ac  -0.3750  0.6495   44.6   0.142 -0.138  0.004 -0.203  0.207  0.083
 30.0 09 Ar  -0.3312  0.6495   44.8  -0.124 -0.132 -0.256 -0.211 -0.045  0.081
 30.0 10 Al  -0.4605  0.7217   49.7  -0.315 -0.149 -0.464 -0.141 -0.322  0.081
 30.0 10 Ac  -0.4167  0.7217   49.9  -0.145 -0.144 -0.289 -0.158 -0.131  0.073
 30.0 10 Ar  -0.3729  0.7217   50.2  -0.091 -0.138 -0.229 -0.172 -0.057  0.085
 30.0 11 Al  -0.5021  0.7939   55.1  -0.052 -0.155 -0.207 -0.044 -0.164  0.085
 30.0 11 Ac  -0.4583  0.7939   55.5  -0.010 -0.149 -0.159 -0.078 -0.081  0.076
 30.0 11 Ar  -0.4145  0.7939   55.9  -0.027 -0.143 -0.170 -0.104 -0.066  0.086
 37.5 00 Al  -0.0438  0.0000    4.8   0.693 -0.199  0.494 -0.278  0.773  0.081
 37.5 00 Ac   0.0000  0.0000    4.8   0.719 -0.193  0.526 -0.279  0.805  0.068
 37.5 00 Ar   0.0438  0.0000    4.8   0.588 -0.187  0.401 -0.278  0.679  0.055
 37.5 01 Al  -0.0945  0.0661    8.6   0.583 -0.206  0.377 -0.278  0.655  0.083
 37.5 01 Ac  -0.0507  0.0661    8.6   0.535 -0.200  0.335 -0.278  0.613  0.078
 37.5 01 Ar  -0.0069  0.0661    8.6   0.450 -0.194  0.256 -0.278  0.535  0.060
 37.5 02 Al  -0.1453  0.1322   12.3   0.435 -0.212  0.223 -0.277  0.500  0.074
 37.5 02 Ac  -0.1015  0.1322   12.4   0.583 -0.207  0.376 -0.277  0.653  0.076
 37.5 02 Ar  -0.0577  0.1322   12.4   0.344 -0.201  0.143 -0.278  0.421  0.065
 37.5 03 Al  -0.1960  0.1983   16.1   0.183 -0.218 -0.035 -0.275  0.240  0.083
 37.5 03 Ac  -0.1522  0.1983   16.2   0.371 -0.212  0.159 -0.276  0.435  0.073
 37.5 03 Ar  -0.1084  0.1983   16.2   0.352 -0.207  0.145 -0.276  0.421  0.069
 37.5 04 Al  -0.2467  0.2645   20.0   0.310 -0.225  0.085 -0.271  0.356  0.085
 37.5 04 Ac  -0.2029  0.2645   20.0   0.256 -0.219  0.037 -0.273  0.310  0.080
 37.5 04 Ar  -0.1591  0.2645   20.1   0.263 -0.213  0.050 -0.274  0.323  0.083
 37.5 05 Al  -0.2975  0.3306   23.9   0.088 -0.232 -0.144 -0.266  0.122  0.092
 37.5 05 Ac  -0.2537  0.3306   23.9   0.286 -0.226  0.060 -0.268  0.327  0.080
 37.5 05 Ar  -0.2099  0.3306   24.0   0.173 -0.220 -0.047 -0.269  0.222  0.074
 37.5 06 Al  -0.3482  0.3967   27.8   0.051 -0.239 -0.188 -0.257  0.069  0.097
 37.5 06 Ac  -0.3044  0.3967   27.9   0.128 -0.233 -0.105 -0.260  0.155  0.082
 37.5 06 Ar  -0.2606  0.3967   28.0   0.099 -0.227 -0.128 -0.263  0.135  0.082
 37.5 07 Al  -0.3989  0.4628   31.8  -0.158 -0.246 -0.404 -0.244 -0.160  0.094
 37.5 07 Ac  -0.3551  0.4628   31.9   0.124 -0.240 -0.116 -0.249  0.132  0.084
 37.5 07 Ar  -0.3113  0.4628   32.0   0.203 -0.234 -0.031 -0.253  0.221  0.082
 37.5 08 Al  -0.4496  0.5289   36.0   0.074 -0.251 -0.177 -0.223  0.046  0.101
 37.5 08 Ac  -0.4058  0.5289   36.1   0.006 -0.245 -0.239 -0.231 -0.009  0.089
 37.5 08 Ar  -0.3620  0.5289   36.2   0.000 -0.241 -0.241 -0.237 -0.004  0.086
 37.5 09 Al  -0.5004  0.5950   40.2  -0.214 -0.258 -0.472 -0.191 -0.281  0.104
 37.5 09 Ac  -0.4566  0.5950   40.4  -0.233 -0.252 -0.485 -0.203 -0.282  0.097
 37.5 09 Ar  -0.4128  0.5950   40.6  -0.120 -0.246 -0.366 -0.213 -0.153  0.095
 37.5 10 Al  -0.5511  0.6611   44.5  -0.119 -0.265 -0.384 -0.138 -0.246  0.107
 37.5 10 Ac  -0.5073  0.6611   44.8  -0.124 -0.259 -0.383 -0.158 -0.225  0.099
 37.5 10 Ar  -0.4635  0.6611   45.1  -0.151 -0.253 -0.404 -0.175 -0.229  0.099
 37.5 11 Al  -0.6018  0.7272   48.8  -0.186 -0.272 -0.458 -0.035 -0.423  0.100
 37.5 11 Ac  -0.5580  0.7272   49.3  -0.028 -0.266 -0.294 -0.078 -0.216  0.103
 37.5 11 Ar  -0.5142  0.7272   49.7  -0.131 -0.260 -0.391 -0.109 -0.282  0.086
 45.0 00 Al  -0.0438  0.0000    4.8   0.418 -0.102  0.316 -0.278  0.595  0.067
 45.0 00 Ac   0.0000  0.0000    4.8   0.545 -0.097  0.448 -0.279  0.726  0.068
 45.0 00 Ar   0.0438  0.0000    4.8   0.624 -0.091  0.533 -0.278  0.811  0.048
 45.0 01 Al  -0.1027  0.0589    8.2   0.304 -0.110  0.194 -0.278  0.472  0.066
 45.0 01 Ac  -0.0589  0.0589    8.2   0.373 -0.105  0.268 -0.278  0.546  0.063
 45.0 01 Ar  -0.0151  0.0589    8.2   0.376 -0.099  0.277 -0.278  0.555  0.051
 45.0 02 Al  -0.1617  0.1179   11.5   0.497 -0.117  0.380 -0.277  0.656  0.072
 45.0 02 Ac  -0.1179  0.1179   11.5   0.341 -0.111  0.230 -0.277  0.508  0.063
 45.0 02 Ar  -0.0741  0.1179   11.6   0.161 -0.106  0.055 -0.278  0.333  0.060
 45.0 03 Al  -0.2206  0.1768   14.9   0.210 -0.125  0.085 -0.275  0.359  0.077
 45.0 03 Ac  -0.1768  0.1768   14.9   0.041 -0.119 -0.078 -0.276  0.198  0.065
 45.0 03 Ar  -0.1330  0.1768   14.9  -0.012 -0.113 -0.125 -0.276  0.151  0.061
 45.0 04 Al  -0.2795  0.2357   18.2  -0.074 -0.133 -0.207 -0.271  0.064  0.070
 45.0 04 Ac  -0.2357  0.2357   18.3   0.174 -0.127  0.047 -0.273  0.320  0.069
 45.0 04 Ar  -0.1919  0.2357   18.3   0.027 -0.121 -0.094 -0.274  0.180  0.064
 45.0 05 Al  -0.3384  0.2946   21.6   0.080 -0.140 -0.060 -0.265  0.205  0.071
 45.0 05 Ac  -0.2946  0.2946   21.7  -0.282 -0.134 -0.416 -0.268 -0.148  0.063
 45.0 05 Ar  -0.2508  0.2946   21.8  -0.039 -0.128 -0.167 -0.270  0.103  0.065
 45.0 06 Al  -0.3974  0.3536   25.0  -0.201 -0.148 -0.349 -0.256 -0.093  0.084
 45.0 06 Ac  -0.3536  0.3536   25.1  -0.090 -0.142 -0.232 -0.260  0.028  0.063
 45.0 06 Ar  -0.3098  0.3536   25.2  -0.037 -0.136 -0.173 -0.263  0.091  0.069
 45.0 07 Al  -0.4563  0.4125   28.5  -0.295 -0.156 -0.451 -0.243 -0.209  0.073
 45.0 07 Ac  -0.4125  0.4125   28.6  -0.190 -0.150 -0.340 -0.249 -0.091  0.059
 45.0 07 Ar  -0.3687  0.4125   28.7  -0.263 -0.144 -0.407 -0.253 -0.153  0.075
 45.0 08 Al  -0.5152  0.4714   32.0  -0.328 -0.163 -0.491 -0.222 -0.269  0.078
 45.0 08 Ac  -0.4714  0.4714   32.1  -0.309 -0.157 -0.466 -0.231 -0.235  0.070
 45.0 08 Ar  -0.4276  0.4714   32.3  -0.330 -0.151 -0.481 -0.238 -0.243  0.080
 45.0 09 Al  -0.5741  0.5303   35.5  -0.493 -0.171 -0.664 -0.189 -0.475  0.087
 45.0 09 Ac  -0.5303  0.5303   35.7  -0.278 -0.165 -0.443 -0.203 -0.240  0.077
 45.0 09 Ar  -0.4865  0.5303   35.9  -0.442 -0.159 -0.601 -0.215 -0.387  0.084
 45.0 10 Al  -0.6331  0.5893   39.0  -0.427 -0.179 -0.606 -0.134 -0.472  0.087
 45.0 10 Ac  -0.5893  0.5893   39.3  -0.363 -0.173 -0.536 -0.158 -0.378  0.073
 45.0 10 Ar  -0.5455  0.5893   39.6  -0.462 -0.167 -0.629 -0.177 -0.451  0.096
 45.0 11 Al  -0.6920  0.6482   42.3  -0.399 -0.185 -0.584 -0.027 -0.556  0.091
 45.0 11 Ac  -0.6482  0.6482   42.8  -0.428 -0.180 -0.608 -0.078 -0.530  0.087
 45.0 11 Ar  -0.6044  0.6482   43.2  -0.548 -0.174 -0.722 -0.114 -0.608  0.094
 52.5 00 Al  -0.0438  0.0000    4.8   0.492 -0.201  0.291 -0.278  0.570  0.078
 52.5 00 Ac   0.0000  0.0000    4.8   0.705 -0.195  0.510 -0.279  0.788  0.074
 52.5 00 Ar   0.0438  0.0000    4.8   0.520 -0.189  0.331 -0.278  0.609  0.056
 52.5 01 Al  -0.1099  0.0507    7.7   0.378 -0.210  0.168 -0.278  0.445  0.071
 52.5 01 Ac  -0.0661  0.0507    7.7   0.540 -0.204  0.336 -0.278  0.615  0.074
 52.5 01 Ar  -0.0223  0.0507    7.7   0.630 -0.198  0.432 -0.278  0.710  0.058
 52.5 02 Al  -0.1760  0.1015   10.5   0.324 -0.219  0.105 -0.277  0.381  0.079
 52.5 02 Ac  -0.1322  0.1015   10.6   0.413 -0.213  0.200 -0.277  0.477  0.071
 52.5 02 Ar  -0.0884  0.1015   10.6   0.474 -0.207  0.267 -0.278  0.545  0.064
 52.5 03 Al  -0.2421  0.1522   13.4   0.075 -0.226 -0.151 -0.274  0.123  0.085
 52.5 03 Ac  -0.1983  0.1522   13.5   0.307 -0.221  0.086 -0.276  0.362  0.075
 52.5 03 Ar  -0.1545  0.1522   13.5   0.452 -0.216  0.236 -0.276  0.512  0.061
 52.5 04 Al  -0.3083  0.2029   16.3   0.103 -0.235 -0.132 -0.271  0.139  0.085
 52.5 04 Ac  -0.2645  0.2029   16.3   0.207 -0.229 -0.022 -0.273  0.250  0.078
 52.5 04 Ar  -0.2207  0.2029   16.4   0.266 -0.224  0.042 -0.274  0.316  0.069
 52.5 05 Al  -0.3744  0.2537   19.1  -0.052 -0.244 -0.296 -0.265 -0.032  0.084
 52.5 05 Ac  -0.3306  0.2537   19.2   0.193 -0.238 -0.045 -0.268  0.222  0.077
 52.5 05 Ar  -0.2868  0.2537   19.3   0.099 -0.232 -0.133 -0.270  0.137  0.071
 52.5 06 Al  -0.4405  0.3044   22.0  -0.075 -0.253 -0.328 -0.256 -0.072  0.086
 52.5 06 Ac  -0.3967  0.3044   22.1   0.005 -0.247 -0.242 -0.260  0.019  0.083
 52.5 06 Ar  -0.3529  0.3044   22.2   0.009 -0.241 -0.232 -0.264  0.031  0.079
 52.5 07 Al  -0.5066  0.3551   24.8  -0.248 -0.262 -0.510 -0.242 -0.268  0.080
 52.5 07 Ac  -0.4628  0.3551   25.0  -0.283 -0.256 -0.539 -0.249 -0.290  0.068
 52.5 07 Ar  -0.4190  0.3551   25.1  -0.205 -0.250 -0.455 -0.254 -0.201  0.082
 52.5 08 Al  -0.5727  0.4058   27.6  -0.359 -0.271 -0.630 -0.221 -0.410  0.092
 52.5 08 Ac  -0.5289  0.4058   27.8  -0.335 -0.265 -0.600 -0.231 -0.369  0.081
 52.5 08 Ar  -0.4851  0.4058   28.0  -0.239 -0.259 -0.498 -0.239 -0.259  0.081
 52.5 09 Al  -0.6388  0.4566   30.5  -0.418 -0.279 -0.697 -0.187 -0.511  0.091
 52.5 09 Ac  -0.5950  0.4566   30.7  -0.394 -0.273 -0.667 -0.203 -0.464  0.084
 52.5 09 Ar  -0.5512  0.4566   30.9  -0.200 -0.268 -0.468 -0.216 -0.252  0.083
 52.5 10 Al  -0.7049  0.5073   33.2  -0.370 -0.288 -0.658 -0.131 -0.528  0.094
 52.5 10 Ac  -0.6611  0.5073   33.5  -0.261 -0.282 -0.543 -0.158 -0.385  0.095
 52.5 10 Ar  -0.6173  0.5073   33.8  -0.412 -0.276 -0.688 -0.180 -0.508  0.093
 52.5 11 Al  -0.7710  0.5580   35.6  -0.406 -0.296 -0.702 -0.020 -0.682  0.092
 52.5 11 Ac  -0.7272  0.5580   36.1  -0.397 -0.291 -0.688 -0.078 -0.610  0.102
 52.5 11 Ar  -0.6834  0.5580   36.5  -0.503 -0.285 -0.788 -0.118 -0.671  0.082
 60.0 00 Al  -0.0438  0.0000    4.8   0.516 -0.107  0.409 -0.278  0.687  0.065
 60.0 00 Ac   0.0000  0.0000    4.8   0.470 -0.102  0.368 -0.279  0.646  0.068
 60.0 00 Ar   0.0438  0.0000    4.8   0.523 -0.096  0.427 -0.278  0.705  0.052
 60.0 01 Al  -0.1160  0.0417    7.2   0.456 -0.116  0.340 -0.278  0.618  0.069
 60.0 01 Ac  -0.0722  0.0417    7.2   0.477 -0.110  0.367 -0.278  0.645  0.064
 60.0 01 Ar  -0.0284  0.0417    7.2   0.301 -0.104  0.197 -0.278  0.475  0.060
 60.0 02 Al  -0.1881  0.0833    9.5   0.198 -0.126  0.072 -0.277  0.349  0.077
 60.0 02 Ac  -0.1443  0.0833    9.5   0.307 -0.120  0.187 -0.277  0.465  0.066
 60.0 02 Ar  -0.1005  0.0833    9.6   0.361 -0.114  0.247 -0.278  0.525  0.059
 60.0 03 Al  -0.2603  0.1250   11.8   0.006 -0.136 -0.130 -0.274  0.145  0.071
 60.0 03 Ac  -0.2165  0.1250   11.9   0.215 -0.130  0.085 -0.276  0.361  0.074
 60.0 03 Ar  -0.1727  0.1250   11.9   0.200 -0.124  0.076 -0.276  0.352  0.063
 60.0 04 Al  -0.3325  0.1667   14.1   0.003 -0.144 -0.141 -0.271  0.130  0.075
 60.0 04 Ac  -0.2887  0.1667   14.2   0.034 -0.138 -0.104 -0.273  0.168  0.068
 60.0 04 Ar  -0.2449  0.1667   14.2  -0.199 -0.132 -0.331 -0.274 -0.057  0.065
 60.0 05 Al  -0.4046  0.2083   16.4  -0.189 -0.154 -0.343 -0.265 -0.079  0.071
 60.0 05 Ac  -0.3608  0.2083   16.5  -0.187 -0.148 -0.335 -0.268 -0.067  0.058
 60.0 05 Ar  -0.3170  0.2083   16.6   0.005 -0.142 -0.137 -0.270  0.133  0.065
 60.0 06 Al  -0.4768  0.2500   18.6  -0.328 -0.164 -0.492 -0.255 -0.237  0.074
 60.0 06 Ac  -0.4330  0.2500   18.8  -0.238 -0.158 -0.396 -0.260 -0.136  0.066
 60.0 06 Ar  -0.3892  0.2500   18.9  -0.300 -0.152 -0.452 -0.264 -0.188  0.070
 60.0 07 Al  -0.5490  0.2917   20.9  -0.535 -0.172 -0.707 -0.241 -0.466  0.069
 60.0 07 Ac  -0.5052  0.2917   21.0  -0.348 -0.166 -0.514 -0.249 -0.265  0.069
 60.0 07 Ar  -0.4614  0.2917   21.1  -0.342 -0.160 -0.502 -0.254 -0.248  0.069
 60.0 08 Al  -0.6212  0.3333   23.0  -0.552 -0.182 -0.734 -0.220 -0.514  0.072
 60.0 08 Ac  -0.5774  0.3333   23.2  -0.469 -0.176 -0.645 -0.231 -0.414  0.072
 60.0 08 Ar  -0.5336  0.3333   23.4  -0.463 -0.170 -0.633 -0.240 -0.393  0.075
 60.0 09 Al  -0.6933  0.3750   25.2  -0.924 -0.192 -1.116 -0.185 -0.931  0.084
 60.0 09 Ac  -0.6495  0.3750   25.4  -0.689 -0.186 -0.875 -0.203 -0.672  0.071
 60.0 09 Ar  -0.6057  0.3750   25.6  -0.610 -0.180 -0.790 -0.217 -0.573  0.080
 60.0 10 Al  -0.7655  0.4167   27.1  -0.794 -0.200 -0.994 -0.128 -0.866  0.077
 60.0 10 Ac  -0.7217  0.4167   27.5  -0.696 -0.194 -0.890 -0.158 -0.732  0.074
 60.0 10 Ar  -0.6779  0.4167   27.8  -0.735 -0.189 -0.924 -0.181 -0.742  0.087
 60.0 11 Al  -0.8377  0.4583   28.8  -0.604 -0.210 -0.814 -0.014 -0.800  0.086
 60.0 11 Ac  -0.7939  0.4583   29.4  -0.748 -0.204 -0.952 -0.078 -0.873  0.076
 60.0 11 Ar  -0.7501  0.4583   29.8  -0.659 -0.198 -0.857 -0.121 -0.736  0.084
 67.5 00 Al  -0.0438  0.0000    4.8   0.540 -0.203  0.337 -0.278  0.615  0.081
 67.5 00 Ac   0.0000  0.0000    4.8   0.528 -0.197  0.331 -0.279  0.610  0.081
 67.5 00 Ar   0.0438  0.0000    4.8   0.550 -0.191  0.359 -0.278  0.637  0.065
 67.5 01 Al  -0.1208  0.0319    6.6   0.581 -0.213  0.368 -0.278  0.645  0.081
 67.5 01 Ac  -0.0770  0.0319    6.6   0.455 -0.207  0.248 -0.278  0.526  0.083
 67.5 01 Ar  -0.0332  0.0319    6.6   0.582 -0.201  0.381 -0.278  0.659  0.072
 67.5 02 Al  -0.1978  0.0638    8.4   0.328 -0.223  0.105 -0.277  0.382  0.078
 67.5 02 Ac  -0.1540  0.0638    8.4   0.194 -0.218 -0.024 -0.277  0.253  0.079
 67.5 02 Ar  -0.1102  0.0638    8.4   0.456 -0.212  0.244 -0.278  0.522  0.065
 67.5 03 Al  -0.2748  0.0957   10.1   0.177 -0.234 -0.057 -0.274  0.217  0.088
 67.5 03 Ac  -0.2310  0.0957   10.2   0.049 -0.228 -0.179 -0.276  0.096  0.080
 67.5 03 Ar  -0.1872  0.0957   10.2   0.204 -0.222 -0.018 -0.277  0.258  0.064
 67.5 04 Al  -0.3518  0.1276   11.8   0.188 -0.243 -0.055 -0.270  0.216  0.081
 67.5 04 Ac  -0.3080  0.1276   11.9   0.081 -0.238 -0.157 -0.273  0.115  0.077
 67.5 04 Ar  -0.2642  0.1276   12.0   0.063 -0.232 -0.169 -0.274  0.105  0.071
 67.5 05 Al  -0.4287  0.1595   13.5  -0.259 -0.253 -0.512 -0.264 -0.248  0.084
 67.5 05 Ac  -0.3849  0.1595   13.6   0.123 -0.248 -0.125 -0.268  0.143  0.084
 67.5 05 Ar  -0.3411  0.1595   13.7  -0.064 -0.242 -0.306 -0.270 -0.035  0.072
 67.5 06 Al  -0.5057  0.1913   15.1  -0.144 -0.264 -0.408 -0.255 -0.153  0.086
 67.5 06 Ac  -0.4619  0.1913   15.3  -0.100 -0.258 -0.358 -0.260 -0.097  0.072
 67.5 06 Ar  -0.4181  0.1913   15.4  -0.013 -0.252 -0.265 -0.264 -0.001  0.074
 67.5 07 Al  -0.5827  0.2232   16.7  -0.470 -0.274 -0.744 -0.241 -0.503  0.086
 67.5 07 Ac  -0.5389  0.2232   16.9  -0.355 -0.268 -0.623 -0.249 -0.374  0.075
 67.5 07 Ar  -0.4951  0.2232   17.0  -0.257 -0.262 -0.519 -0.255 -0.265  0.074
 67.5 08 Al  -0.6597  0.2551   18.3  -0.403 -0.284 -0.687 -0.219 -0.468  0.086
 67.5 08 Ac  -0.6159  0.2551   18.5  -0.644 -0.279 -0.923 -0.231 -0.692  0.082
 67.5 08 Ar  -0.5721  0.2551   18.6  -0.476 -0.273 -0.749 -0.240 -0.509  0.079
 67.5 09 Al  -0.7367  0.2870   19.7  -0.519 -0.295 -0.814 -0.184 -0.630  0.088
 67.5 09 Ac  -0.6929  0.2870   20.0  -0.518 -0.289 -0.807 -0.203 -0.603  0.090
 67.5 09 Ar  -0.6491  0.2870   20.2  -0.521 -0.283 -0.804 -0.218 -0.586  0.080
 67.5 10 Al  -0.8137  0.3189   21.0  -0.672 -0.305 -0.977 -0.126 -0.852  0.089
 67.5 10 Ac  -0.7699  0.3189   21.3  -0.771 -0.299 -1.070 -0.158 -0.912  0.078
 67.5 10 Ar  -0.7261  0.3189   21.6  -0.637 -0.293 -0.930 -0.183 -0.747  0.074
 67.5 11 Al  -0.8907  0.3508   21.9  -0.843 -0.314 -1.157 -0.008 -1.149  0.091
 67.5 11 Ac  -0.8469  0.3508   22.5  -0.773 -0.309 -1.082 -0.078 -1.004  0.099
 67.5 11 Ar  -0.8031  0.3508   22.9  -0.905 -0.303 -1.208 -0.124 -1.085  0.089
 75.0 00 Al  -0.0438  0.0000    4.8   0.595 -0.111  0.484 -0.278  0.763  0.072
 75.0 00 Ac   0.0000  0.0000    4.8   0.561 -0.106  0.455 -0.279  0.734  0.075
 75.0 00 Ar   0.0438  0.0000    4.8   0.543 -0.100  0.443 -0.278  0.722  0.060
 75.0 01 Al  -0.1243  0.0216    6.0   0.276 -0.122  0.154 -0.278  0.431  0.070
 75.0 01 Ac  -0.0805  0.0216    6.0   0.345 -0.116  0.229 -0.278  0.508  0.069
 75.0 01 Ar  -0.0367  0.0216    6.0   0.379 -0.110  0.269 -0.278  0.547  0.051
 75.0 02 Al  -0.2048  0.0431    7.2   0.268 -0.132  0.136 -0.277  0.413  0.071
 75.0 02 Ac  -0.1610  0.0431    7.2   0.180 -0.126  0.054 -0.277  0.331  0.069
 75.0 02 Ar  -0.1172  0.0431    7.2   0.306 -0.120  0.186 -0.278  0.464  0.062
 75.0 03 Al  -0.2853  0.0647    8.3   0.023 -0.143 -0.120 -0.274  0.154  0.076
 75.0 03 Ac  -0.2415  0.0647    8.4   0.129 -0.137 -0.008 -0.276  0.268  0.070
 75.0 03 Ar  -0.1977  0.0647    8.4   0.055 -0.131 -0.076 -0.277  0.201  0.059
 75.0 04 Al  -0.3658  0.0863    9.4  -0.089 -0.154 -0.243 -0.270  0.027  0.075
 75.0 04 Ac  -0.3220  0.0863    9.5   0.025 -0.148 -0.123 -0.273  0.149  0.065
 75.0 04 Ar  -0.2782  0.0863    9.6  -0.084 -0.142 -0.226 -0.274  0.049  0.062
 75.0 05 Al  -0.4463  0.1078   10.5  -0.153 -0.163 -0.316 -0.264 -0.052  0.071
 75.0 05 Ac  -0.4025  0.1078   10.6  -0.181 -0.158 -0.339 -0.268 -0.071  0.069
 75.0 05 Ar  -0.3587  0.1078   10.7  -0.135 -0.152 -0.287 -0.270 -0.017  0.068
 75.0 06 Al  -0.5268  0.1294   11.5  -0.510 -0.174 -0.684 -0.255 -0.429  0.075
 75.0 06 Ac  -0.4830  0.1294   11.6  -0.164 -0.168 -0.332 -0.260 -0.072  0.063
 75.0 06 Ar  -0.4392  0.1294   11.7  -0.419 -0.162 -0.581 -0.264 -0.317  0.068
 75.0 07 Al  -0.6073  0.1510   12.5  -0.622 -0.185 -0.807 -0.240 -0.567  0.084
 75.0 07 Ac  -0.5635  0.1510   12.6  -0.461 -0.179 -0.640 -0.249 -0.392  0.074
 75.0 07 Ar  -0.5197  0.1510   12.8  -0.622 -0.173 -0.795 -0.255 -0.540  0.073
 75.0 08 Al  -0.6878  0.1725   13.4  -0.646 -0.195 -0.841 -0.218 -0.623  0.077
 75.0 08 Ac  -0.6440  0.1725   13.6  -0.637 -0.189 -0.826 -0.231 -0.595  0.076
 75.0 08 Ar  -0.6002  0.1725   13.7  -0.594 -0.184 -0.778 -0.241 -0.537  0.077
 75.0 09 Al  -0.7682  0.1941   14.2  -0.842 -0.206 -1.048 -0.183 -0.865  0.080
 75.0 09 Ac  -0.7244  0.1941   14.4  -0.601 -0.200 -0.801 -0.203 -0.598  0.075
 75.0 09 Ar  -0.6806  0.1941   14.6  -0.672 -0.194 -0.866 -0.219 -0.648  0.076
 75.0 10 Al  -0.8487  0.2157   14.8  -0.889 -0.216 -1.105 -0.124 -0.981  0.081
 75.0 10 Ac  -0.8049  0.2157   15.1  -0.848 -0.211 -1.059 -0.158 -0.900  0.071
 75.0 10 Ar  -0.7611  0.2157   15.4  -0.932 -0.205 -1.137 -0.184 -0.953  0.089
 75.0 11 Al  -0.9292  0.2373   15.1  -0.950 -0.226 -1.176 -0.004 -1.172  0.081
 75.0 11 Ac  -0.8854  0.2373   15.7  -0.935 -0.221 -1.156 -0.078 -1.078  0.081
 75.0 11 Ar  -0.8416  0.2373   16.1  -1.000 -0.215 -1.215 -0.125 -1.089  0.090
 82.5 00 Al  -0.0438  0.0000    4.8   0.467 -0.205  0.262 -0.278  0.540  0.074
 82.5 00 Ac   0.0000  0.0000    4.8   0.578 -0.199  0.379 -0.279  0.658  0.079
 82.5 00 Ar   0.0438  0.0000    4.8   0.855 -0.193  0.662 -0.278  0.941  0.051
 82.5 01 Al  -0.1264  0.0109    5.4   0.452 -0.216  0.236 -0.278  0.514  0.075
 82.5 01 Ac  -0.0826  0.0109    5.4   0.445 -0.210  0.235 -0.278  0.513  0.070
 82.5 01 Ar  -0.0388  0.0109    5.4   0.458 -0.204  0.254 -0.278  0.532  0.059
 82.5 02 Al  -0.2090  0.0218    5.9   0.172 -0.226 -0.054 -0.277  0.223  0.080
 82.5 02 Ac  -0.1652  0.0218    6.0   0.296 -0.221  0.075 -0.277  0.353  0.075
 82.5 02 Ar  -0.1214  0.0218    6.0   0.171 -0.215 -0.044 -0.278  0.233  0.059
 82.5 03 Al  -0.2917  0.0326    6.5   0.012 -0.237 -0.225 -0.274  0.049  0.082
 82.5 03 Ac  -0.2479  0.0326    6.5   0.286 -0.231  0.055 -0.276  0.330  0.072
 82.5 03 Ar  -0.2041  0.0326    6.6   0.102 -0.225 -0.123 -0.277  0.153  0.057
 82.5 04 Al  -0.3743  0.0435    6.9  -0.034 -0.248 -0.282 -0.270 -0.012  0.074
 82.5 04 Ac  -0.3305  0.0435    7.0  -0.015 -0.242 -0.257 -0.273  0.015  0.075
 82.5 04 Ar  -0.2867  0.0435    7.1   0.015 -0.236 -0.221 -0.274  0.054  0.065
 82.5 05 Al  -0.4569  0.0544    7.4  -0.254 -0.259 -0.513 -0.264 -0.249  0.072
 82.5 05 Ac  -0.4131  0.0544    7.5  -0.220 -0.253 -0.473 -0.268 -0.205  0.071
 82.5 05 Ar  -0.3693  0.0544    7.6  -0.100 -0.247 -0.347 -0.271 -0.076  0.060
 82.5 06 Al  -0.5395  0.0653    7.8  -0.345 -0.270 -0.615 -0.255 -0.360  0.078
 82.5 06 Ac  -0.4957  0.0653    7.9  -0.207 -0.264 -0.471 -0.260 -0.210  0.072
 82.5 06 Ar  -0.4519  0.0653    8.0  -0.150 -0.259 -0.409 -0.265 -0.145  0.061
 82.5 07 Al  -0.6221  0.0761    8.1  -0.482 -0.281 -0.763 -0.240 -0.523  0.081
 82.5 07 Ac  -0.5783  0.0761    8.3  -0.415 -0.276 -0.691 -0.249 -0.442  0.074
 82.5 07 Ar  -0.5345  0.0761    8.4  -0.337 -0.270 -0.607 -0.255 -0.352  0.066
 82.5 08 Al  -0.7048  0.0870    8.4  -0.555 -0.292 -0.847 -0.218 -0.629  0.094
 82.5 08 Ac  -0.6610  0.0870    8.6  -0.595 -0.287 -0.882 -0.231 -0.651  0.080
 82.5 08 Ar  -0.6172  0.0870    8.8  -0.562 -0.281 -0.843 -0.241 -0.602  0.077
 82.5 09 Al  -0.7874  0.0979    8.5  -0.699 -0.304 -1.003 -0.183 -0.820  0.090
 82.5 09 Ac  -0.7436  0.0979    8.8  -0.578 -0.298 -0.876 -0.203 -0.673  0.093
 82.5 09 Ar  -0.6998  0.0979    9.0  -0.783 -0.292 -1.075 -0.219 -0.856  0.089
 82.5 10 Al  -0.8700  0.1088    8.5  -0.841 -0.314 -1.155 -0.123 -1.032  0.101
 82.5 10 Ac  -0.8262  0.1088    8.9  -0.889 -0.308 -1.197 -0.158 -1.039  0.098
 82.5 10 Ar  -0.7824  0.1088    9.2  -0.687 -0.302 -0.989 -0.184 -0.804  0.089
 82.5 11 Al  -0.9526  0.1196    8.2  -0.802 -0.325 -1.127 -0.002 -1.125  0.104
 82.5 11 Ac  -0.9088  0.1196    8.8  -0.898 -0.319 -1.217 -0.078 -1.139  0.107
 82.5 11 Ar  -0.8650  0.1196    9.2  -0.895 -0.313 -1.208 -0.127 -1.081  0.096
 90.0 00 Al  -0.0438  0.0000    4.8   0.642 -0.115  0.527 -0.278  0.805  0.073
 90.0 00 Ac   0.0000  0.0000    4.8   0.526 -0.110  0.416 -0.279  0.694  0.071
 90.0 00 Ar   0.0438  0.0000    4.8   0.424 -0.104  0.320 -0.278  0.598  0.058
 90.0 01 Al  -0.1271  0.0000    4.8   0.287 -0.127  0.160 -0.278  0.438  0.075
 90.0 01 Ac  -0.0833  0.0000    4.8   0.463 -0.121  0.342 -0.278  0.620  0.067
 90.0 01 Ar  -0.0395  0.0000    4.8   0.528 -0.115  0.413 -0.278  0.691  0.067
 90.0 02 Al  -0.2105  0.0000    4.7   0.044 -0.138 -0.094 -0.276  0.183  0.080
 90.0 02 Ac  -0.1667  0.0000    4.7   0.232 -0.132  0.100 -0.277  0.377  0.072
 90.0 02 Ar  -0.1229  0.0000    4.8   0.177 -0.126  0.051 -0.278  0.329  0.066
 90.0 03 Al  -0.2938  0.0000    4.6  -0.112 -0.148 -0.260 -0.274  0.014  0.077
 90.0 03 Ac  -0.2500  0.0000    4.6   0.002 -0.142 -0.140 -0.276  0.135  0.068
 90.0 03 Ar  -0.2062  0.0000    4.7  -0.034 -0.136 -0.170 -0.277  0.107  0.066
 90.0 04 Al  -0.3771  0.0000    4.4  -0.089 -0.159 -0.248 -0.270  0.023  0.074
 90.0 04 Ac  -0.3333  0.0000    4.5  -0.041 -0.153 -0.194 -0.273  0.079  0.070
 90.0 04 Ar  -0.2895  0.0000    4.6  -0.180 -0.147 -0.327 -0.274 -0.053  0.065
 90.0 05 Al  -0.4605  0.0000    4.3  -0.202 -0.170 -0.372 -0.264 -0.108  0.073
 90.0 05 Ac  -0.4167  0.0000    4.4  -0.203 -0.164 -0.367 -0.268 -0.099  0.064
 90.0 05 Ar  -0.3729  0.0000    4.5  -0.262 -0.159 -0.421 -0.271 -0.151  0.061
 90.0 06 Al  -0.5438  0.0000    4.0  -0.527 -0.180 -0.707 -0.255 -0.452  0.070
 90.0 06 Ac  -0.5000  0.0000    4.2  -0.315 -0.176 -0.491 -0.260 -0.230  0.069
 90.0 06 Ar  -0.4562  0.0000    4.3  -0.332 -0.170 -0.502 -0.265 -0.237  0.067
 90.0 07 Al  -0.6271  0.0000    3.7  -0.574 -0.192 -0.766 -0.240 -0.526  0.068
 90.0 07 Ac  -0.5833  0.0000    3.9  -0.695 -0.186 -0.881 -0.249 -0.633  0.069
 90.0 07 Ar  -0.5395  0.0000    4.0  -0.552 -0.180 -0.732 -0.255 -0.477  0.072
 90.0 08 Al  -0.7105  0.0000    3.4  -0.773 -0.203 -0.976 -0.218 -0.758  0.075
 90.0 08 Ac  -0.6667  0.0000    3.6  -0.632 -0.197 -0.829 -0.231 -0.598  0.070
 90.0 08 Ar  -0.6229  0.0000    3.8  -0.797 -0.191 -0.988 -0.241 -0.747  0.073
 90.0 09 Al  -0.7938  0.0000    2.9  -0.901 -0.214 -1.115 -0.182 -0.932  0.078
 90.0 09 Ac  -0.7500  0.0000    3.2  -0.896 -0.208 -1.104 -0.203 -0.901  0.070
 90.0 09 Ar  -0.7062  0.0000    3.4  -0.895 -0.202 -1.097 -0.219 -0.878  0.085
 90.0 10 Al  -0.8771  0.0000    2.3  -0.971 -0.224 -1.195 -0.123 -1.072  0.087
 90.0 10 Ac  -0.8333  0.0000    2.7  -0.914 -0.218 -1.132 -0.158 -0.974  0.076
 90.0 10 Ar  -0.7895  0.0000    2.9  -1.017 -0.212 -1.229 -0.185 -1.044  0.082
 90.0 11 Al  -0.9605  0.0000    1.3  -0.893 -0.235 -1.128 -0.001 -1.127  0.089
 90.0 11 Ac  -0.9167  0.0000    1.9  -0.939 -0.230 -1.169 -0.078 -1.091  0.081
 90.0 11 Ar  -0.8729  0.0000    2.3  -1.122 -0.224 -1.346 -0.127 -1.220  0.088
 97.5 00 Al  -0.0438  0.0000    4.8   0.567 -0.206  0.361 -0.278  0.639  0.076
 97.5 00 Ac   0.0000  0.0000    4.8   0.483 -0.200  0.283 -0.279  0.561  0.078
 97.5 00 Ar   0.0438  0.0000    4.8   0.619 -0.194  0.425 -0.278  0.703  0.052
 97.5 01 Al  -0.1264 -0.0109    4.1   0.351 -0.217  0.134 -0.278  0.412  0.070
 97.5 01 Ac  -0.0826 -0.0109    4.2   0.465 -0.211  0.254 -0.278  0.533  0.079
 97.5 01 Ar  -0.0388 -0.0109    4.2   0.319 -0.205  0.114 -0.278  0.392  0.059
 97.5 02 Al  -0.2090 -0.0218    3.4   0.377 -0.228  0.149 -0.277  0.425  0.076
 97.5 02 Ac  -0.1652 -0.0218    3.5   0.369 -0.222  0.147 -0.277  0.424  0.068
 97.5 02 Ar  -0.1214 -0.0218    3.5   0.416 -0.216  0.200 -0.278  0.478  0.058
 97.5 03 Al  -0.2917 -0.0326    2.7   0.146 -0.239 -0.093 -0.274  0.181  0.086
 97.5 03 Ac  -0.2479 -0.0326    2.8   0.264 -0.233  0.031 -0.276  0.306  0.077
 97.5 03 Ar  -0.2041 -0.0326    2.8  -0.064 -0.227 -0.291 -0.277 -0.014  0.067
 97.5 04 Al  -0.3743 -0.0435    2.0   0.073 -0.250 -0.177 -0.270  0.094  0.090
 97.5 04 Ac  -0.3305 -0.0435    2.0   0.036 -0.244 -0.208 -0.273  0.065  0.084
 97.5 04 Ar  -0.2867 -0.0435    2.1   0.034 -0.238 -0.204 -0.274  0.070  0.076
 97.5 05 Al  -0.4569 -0.0544    1.2  -0.102 -0.261 -0.363 -0.264 -0.099  0.082
 97.5 05 Ac  -0.4131 -0.0544    1.3  -0.079 -0.255 -0.334 -0.268 -0.066  0.078
 97.5 05 Ar  -0.3693 -0.0544    1.3  -0.055 -0.249 -0.304 -0.271 -0.034  0.077
 97.5 06 Al  -0.5395 -0.0653    0.3  -0.382 -0.272 -0.654 -0.255 -0.399  0.086
 97.5 06 Ac  -0.4957 -0.0653    0.4  -0.366 -0.266 -0.632 -0.260 -0.371  0.076
 97.5 06 Ar  -0.4519 -0.0653    0.5  -0.366 -0.261 -0.627 -0.265 -0.363  0.080
 97.5 07 Al  -0.6221 -0.0761   -0.6  -0.438 -0.283 -0.721 -0.240 -0.480  0.089
 97.5 07 Ac  -0.5783 -0.0761   -0.5  -0.354 -0.277 -0.631 -0.249 -0.382  0.078
 97.5 07 Ar  -0.5345 -0.0761   -0.3  -0.571 -0.272 -0.843 -0.255 -0.587  0.079
 97.5 08 Al  -0.7048 -0.0870   -1.6  -0.699 -0.294 -0.993 -0.218 -0.775  0.093
 97.5 08 Ac  -0.6610 -0.0870   -1.4  -0.643 -0.289 -0.932 -0.231 -0.701  0.079
 97.5 08 Ar  -0.6172 -0.0870   -1.2  -0.539 -0.283 -0.822 -0.241 -0.581  0.080
 97.5 09 Al  -0.7874 -0.0979   -2.7  -0.721 -0.305 -1.026 -0.183 -0.843  0.100
 97.5 09 Ac  -0.7436 -0.0979   -2.4  -0.706 -0.299 -1.005 -0.203 -0.802  0.079
 97.5 09 Ar  -0.6998 -0.0979   -2.2  -0.686 -0.293 -0.979 -0.219 -0.760  0.078
 97.5 10 Al  -0.8700 -0.1088   -3.9  -0.862 -0.316 -1.178 -0.123 -1.054  0.101
 97.5 10 Ac  -0.8262 -0.1088   -3.6  -0.711 -0.310 -1.021 -0.158 -0.863  0.084
 97.5 10 Ar  -0.7824 -0.1088   -3.3  -1.012 -0.304 -1.316 -0.184 -1.132  0.081
 97.5 11 Al  -0.9526 -0.1196   -5.5  -0.899 -0.327 -1.226 -0.002 -1.224  0.091
 97.5 11 Ac  -0.9088 -0.1196   -4.9  -0.901 -0.321 -1.222 -0.078 -1.143  0.092
 97.5 11 Ar  -0.8650 -0.1196   -4.5  -1.013 -0.315 -1.328 -0.127 -1.201  0.086
105.0 00 Al  -0.0438  0.0000    4.8   0.524 -0.120  0.404 -0.278  0.682  0.071
105.0 00 Ac   0.0000  0.0000    4.8   0.678 -0.115  0.563 -0.279  0.842  0.071
105.0 00 Ar   0.0438  0.0000    4.8   0.514 -0.109  0.405 -0.278  0.684  0.054
105.0 01 Al  -0.1243 -0.0216    3.5   0.363 -0.130  0.233 -0.278  0.511  0.072
105.0 01 Ac  -0.0805 -0.0216    3.5   0.532 -0.124  0.408 -0.278  0.686  0.064
105.0 01 Ar  -0.0367 -0.0216    3.6   0.550 -0.118  0.432 -0.278  0.710  0.056
105.0 02 Al  -0.2048 -0.0431    2.2   0.223 -0.141  0.082 -0.277  0.359  0.073
105.0 02 Ac  -0.1610 -0.0431    2.3   0.377 -0.135  0.242 -0.277  0.519  0.069
105.0 02 Ar  -0.1172 -0.0431    2.3   0.203 -0.129  0.074 -0.278  0.351  0.058
105.0 03 Al  -0.2853 -0.0647    0.9  -0.043 -0.152 -0.195 -0.274  0.080  0.077
105.0 03 Ac  -0.2415 -0.0647    0.9   0.064 -0.146 -0.082 -0.276  0.193  0.068
105.0 03 Ar  -0.1977 -0.0647    1.0   0.270 -0.140  0.130 -0.277  0.406  0.064
105.0 04 Al  -0.3658 -0.0863   -0.5  -0.183 -0.162 -0.345 -0.270 -0.075  0.071
105.0 04 Ac  -0.3220 -0.0863   -0.4  -0.104 -0.156 -0.260 -0.273  0.012  0.067
105.0 04 Ar  -0.2782 -0.0863   -0.3   0.070 -0.151 -0.081 -0.274  0.194  0.069
105.0 05 Al  -0.4463 -0.1078   -1.9  -0.070 -0.172 -0.242 -0.264  0.022  0.075
105.0 05 Ac  -0.4025 -0.1078   -1.8  -0.142 -0.167 -0.309 -0.268 -0.041  0.067
105.0 05 Ar  -0.3587 -0.1078   -1.7  -0.165 -0.161 -0.326 -0.270 -0.056  0.065
105.0 06 Al  -0.5268 -0.1294   -3.4  -0.382 -0.183 -0.565 -0.255 -0.310  0.080
105.0 06 Ac  -0.4830 -0.1294   -3.2  -0.262 -0.177 -0.439 -0.260 -0.179  0.067
105.0 06 Ar  -0.4392 -0.1294   -3.1  -0.406 -0.171 -0.577 -0.264 -0.313  0.075
105.0 07 Al  -0.6073 -0.1510   -4.9  -0.544 -0.194 -0.738 -0.240 -0.497  0.073
105.0 07 Ac  -0.5635 -0.1510   -4.7  -0.633 -0.188 -0.821 -0.249 -0.572  0.073
105.0 07 Ar  -0.5197 -0.1510   -4.6  -0.385 -0.182 -0.567 -0.255 -0.312  0.077
105.0 08 Al  -0.6878 -0.1725   -6.5  -0.670 -0.204 -0.874 -0.218 -0.656  0.086
105.0 08 Ac  -0.6440 -0.1725   -6.3  -0.747 -0.198 -0.945 -0.231 -0.715  0.071
105.0 08 Ar  -0.6002 -0.1725   -6.1  -0.497 -0.192 -0.689 -0.241 -0.448  0.077
105.0 09 Al  -0.7682 -0.1941   -8.2  -0.624 -0.215 -0.839 -0.183 -0.656  0.081
105.0 09 Ac  -0.7244 -0.1941   -7.9  -0.694 -0.209 -0.903 -0.203 -0.700  0.073
105.0 09 Ar  -0.6806 -0.1941   -7.7  -0.878 -0.203 -1.081 -0.219 -0.862  0.084
105.0 10 Al  -0.8487 -0.2157  -10.1  -0.784 -0.225 -1.009 -0.124 -0.884  0.088
105.0 10 Ac  -0.8049 -0.2157   -9.7  -0.855 -0.220 -1.075 -0.158 -0.916  0.067
105.0 10 Ar  -0.7611 -0.2157   -9.4  -0.742 -0.214 -0.956 -0.184 -0.772  0.091
105.0 11 Al  -0.9292 -0.2373  -12.3  -0.874 -0.236 -1.110 -0.004 -1.106  0.096
105.0 11 Ac  -0.8854 -0.2373  -11.7  -0.800 -0.230 -1.030 -0.078 -0.952  0.077
105.0 11 Ar  -0.8416 -0.2373  -11.3  -1.057 -0.224 -1.281 -0.125 -1.155  0.091
112.5 00 Al  -0.0438  0.0000    4.8   0.717 -0.208  0.509 -0.278  0.787  0.072
112.5 00 Ac   0.0000  0.0000    4.8   0.728 -0.202  0.526 -0.279  0.804  0.073
112.5 00 Ar   0.0438  0.0000    4.8   0.678 -0.196  0.482 -0.278  0.760  0.047
112.5 01 Al  -0.1208 -0.0319    2.9   0.333 -0.218  0.115 -0.278  0.393  0.073
112.5 01 Ac  -0.0770 -0.0319    3.0   0.564 -0.212  0.352 -0.278  0.631  0.070
112.5 01 Ar  -0.0332 -0.0319    3.0   0.505 -0.206  0.299 -0.278  0.578  0.059
112.5 02 Al  -0.1978 -0.0638    1.0   0.430 -0.228  0.202 -0.277  0.479  0.075
112.5 02 Ac  -0.1540 -0.0638    1.1   0.373 -0.223  0.150 -0.277  0.427  0.070
112.5 02 Ar  -0.1102 -0.0638    1.1   0.434 -0.217  0.217 -0.278  0.495  0.056
112.5 03 Al  -0.2748 -0.0957   -0.9   0.313 -0.239  0.074 -0.274  0.348  0.084
112.5 03 Ac  -0.2310 -0.0957   -0.8   0.191 -0.233 -0.042 -0.276  0.234  0.080
112.5 03 Ar  -0.1872 -0.0957   -0.8   0.470 -0.227  0.243 -0.277  0.519  0.062
112.5 04 Al  -0.3518 -0.1276   -2.8  -0.157 -0.249 -0.406 -0.270 -0.136  0.080
112.5 04 Ac  -0.3080 -0.1276   -2.8   0.089 -0.243 -0.154 -0.273  0.118  0.083
112.5 04 Ar  -0.2642 -0.1276   -2.7   0.216 -0.237 -0.021 -0.274  0.253  0.069
112.5 05 Al  -0.4287 -0.1595   -4.8  -0.142 -0.259 -0.401 -0.264 -0.137  0.085
112.5 05 Ac  -0.3849 -0.1595   -4.8   0.169 -0.254 -0.085 -0.268  0.182  0.085
112.5 05 Ar  -0.3411 -0.1595   -4.7   0.009 -0.248 -0.239 -0.270  0.032  0.076
112.5 06 Al  -0.5057 -0.1913   -6.9  -0.398 -0.270 -0.668 -0.255 -0.413  0.089
112.5 06 Ac  -0.4619 -0.1913   -6.8  -0.250 -0.264 -0.514 -0.260 -0.254  0.074
112.5 06 Ar  -0.4181 -0.1913   -6.7  -0.166 -0.258 -0.424 -0.264 -0.159  0.075
112.5 07 Al  -0.5827 -0.2232   -9.0  -0.357 -0.280 -0.637 -0.241 -0.396  0.095
112.5 07 Ac  -0.5389 -0.2232   -8.9  -0.330 -0.274 -0.604 -0.249 -0.355  0.085
112.5 07 Ar  -0.4951 -0.2232   -8.8  -0.148 -0.268 -0.416 -0.255 -0.161  0.082
112.5 08 Al  -0.6597 -0.2551  -11.2  -0.631 -0.290 -0.921 -0.219 -0.702  0.093
112.5 08 Ac  -0.6159 -0.2551  -11.1  -0.386 -0.285 -0.671 -0.231 -0.441  0.081
112.5 08 Ar  -0.5721 -0.2551  -10.9  -0.377 -0.279 -0.656 -0.240 -0.416  0.080
112.5 09 Al  -0.7367 -0.2870  -13.6  -0.470 -0.300 -0.770 -0.184 -0.586  0.098
112.5 09 Ac  -0.6929 -0.2870  -13.3  -0.516 -0.294 -0.810 -0.203 -0.607  0.089
112.5 09 Ar  -0.6491 -0.2870  -13.1  -0.561 -0.289 -0.850 -0.218 -0.632  0.092
112.5 10 Al  -0.8137 -0.3189  -16.1  -0.753 -0.310 -1.063 -0.126 -0.937  0.101
112.5 10 Ac  -0.7699 -0.3189  -15.8  -0.526 -0.304 -0.830 -0.158 -0.672  0.090
112.5 10 Ar  -0.7261 -0.3189  -15.5  -0.758 -0.298 -1.056 -0.183 -0.874  0.088
112.5 11 Al  -0.8907 -0.3508  -19.0  -0.779 -0.320 -1.099 -0.008 -1.090  0.082
112.5 11 Ac  -0.8469 -0.3508  -18.4  -0.693 -0.314 -1.007 -0.078 -0.928  0.083
112.5 11 Ar  -0.8031 -0.3508  -18.0  -0.817 -0.309 -1.126 -0.124 -1.002  0.086
120.0 00 Al  -0.0438  0.0000    4.8   0.493 -0.124  0.369 -0.278  0.648  0.066
120.0 00 Ac   0.0000  0.0000    4.8   0.424 -0.118  0.306 -0.279  0.585  0.065
120.0 00 Ar   0.0438  0.0000    4.8   0.661 -0.113  0.548 -0.278  0.826  0.054
120.0 01 Al  -0.1160 -0.0417    2.4   0.216 -0.134  0.082 -0.278  0.360  0.075
120.0 01 Ac  -0.0722 -0.0417    2.4   0.424 -0.128  0.296 -0.278  0.574  0.067
120.0 01 Ar  -0.0284 -0.0417    2.4   0.360 -0.122  0.238 -0.278  0.516  0.060
120.0 02 Al  -0.1881 -0.0833   -0.1   0.232 -0.143  0.089 -0.277  0.365  0.076
120.0 02 Ac  -0.1443 -0.0833    0.0   0.272 -0.137  0.135 -0.277  0.412  0.068
120.0 02 Ar  -0.1005 -0.0833    0.0   0.413 -0.131  0.282 -0.278  0.560  0.066
120.0 03 Al  -0.2603 -0.1250   -2.5   0.001 -0.152 -0.151 -0.274  0.123  0.075
120.0 03 Ac  -0.2165 -0.1250   -2.5   0.048 -0.147 -0.099 -0.276  0.176  0.067
120.0 03 Ar  -0.1727 -0.1250   -2.5   0.098 -0.141 -0.043 -0.276  0.233  0.068
120.0 04 Al  -0.3325 -0.1667   -5.1  -0.098 -0.162 -0.260 -0.271  0.011  0.076
120.0 04 Ac  -0.2887 -0.1667   -5.0   0.004 -0.156 -0.152 -0.273  0.120  0.071
120.0 04 Ar  -0.2449 -0.1667   -4.9  -0.073 -0.150 -0.223 -0.274  0.051  0.068
120.0 05 Al  -0.4046 -0.2083   -7.6  -0.226 -0.172 -0.398 -0.265 -0.133  0.073
120.0 05 Ac  -0.3608 -0.2083   -7.6  -0.129 -0.166 -0.295 -0.268 -0.027  0.062
120.0 05 Ar  -0.3170 -0.2083   -7.5   0.023 -0.160 -0.137 -0.270  0.134  0.069
120.0 06 Al  -0.4768 -0.2500  -10.3  -0.337 -0.180 -0.517 -0.255 -0.261  0.075
120.0 06 Ac  -0.4330 -0.2500  -10.2  -0.219 -0.175 -0.394 -0.260 -0.134  0.067
120.0 06 Ar  -0.3892 -0.2500  -10.1  -0.363 -0.169 -0.532 -0.264 -0.268  0.065
120.0 07 Al  -0.5490 -0.2917  -13.0  -0.355 -0.190 -0.545 -0.241 -0.304  0.076
120.0 07 Ac  -0.5052 -0.2917  -12.9  -0.376 -0.184 -0.560 -0.249 -0.311  0.071
120.0 07 Ar  -0.4614 -0.2917  -12.7  -0.402 -0.178 -0.580 -0.254 -0.325  0.070
120.0 08 Al  -0.6212 -0.3333  -15.8  -0.592 -0.200 -0.792 -0.220 -0.572  0.075
120.0 08 Ac  -0.5774 -0.3333  -15.7  -0.516 -0.194 -0.710 -0.231 -0.479  0.078
120.0 08 Ar  -0.5336 -0.3333  -15.5  -0.508 -0.188 -0.696 -0.240 -0.456  0.077
120.0 09 Al  -0.6933 -0.3750  -18.8  -0.604 -0.210 -0.814 -0.185 -0.629  0.066
120.0 09 Ac  -0.6495 -0.3750  -18.6  -0.476 -0.204 -0.680 -0.203 -0.477  0.080
120.0 09 Ar  -0.6057 -0.3750  -18.4  -0.568 -0.198 -0.766 -0.217 -0.549  0.087
120.0 10 Al  -0.7655 -0.4167  -22.0  -0.697 -0.218 -0.915 -0.128 -0.787  0.057
120.0 10 Ac  -0.7217 -0.4167  -21.7  -0.813 -0.212 -1.025 -0.158 -0.867  0.072
120.0 10 Ar  -0.6779 -0.4167  -21.4  -0.758 -0.206 -0.964 -0.181 -0.783  0.090
120.0 11 Al  -0.8377 -0.4583  -25.6  -0.828 -0.228 -1.056 -0.014 -1.043  0.059
120.0 11 Ac  -0.7939 -0.4583  -25.0  -0.753 -0.222 -0.975 -0.078 -0.897  0.071
120.0 11 Ar  -0.7501 -0.4583  -24.6  -0.838 -0.216 -1.054 -0.121 -0.933  0.093
127.5 00 Al  -0.0438  0.0000    4.8   0.625 -0.210  0.415 -0.278  0.694  0.088
127.5 00 Ac   0.0000  0.0000    4.8   0.625 -0.204  0.421 -0.279  0.700  0.078
127.5 00 Ar   0.0438  0.0000    4.8   0.533 -0.198  0.335 -0.278  0.614  0.066
127.5 01 Al  -0.1099 -0.0507    1.9   0.357 -0.219  0.138 -0.278  0.416  0.078
127.5 01 Ac  -0.0661 -0.0507    1.9   0.458 -0.213  0.245 -0.278  0.523  0.069
127.5 01 Ar  -0.0223 -0.0507    1.9   0.488 -0.207  0.281 -0.278  0.559  0.057
127.5 02 Al  -0.1760 -0.1015   -1.1   0.415 -0.227  0.188 -0.277  0.465  0.080
127.5 02 Ac  -0.1322 -0.1015   -1.1   0.448 -0.222  0.226 -0.277  0.504  0.072
127.5 02 Ar  -0.0884 -0.1015   -1.0   0.220 -0.216  0.004 -0.278  0.281  0.061
127.5 03 Al  -0.2421 -0.1522   -4.1   0.071 -0.236 -0.165 -0.274  0.109  0.090
127.5 03 Ac  -0.1983 -0.1522   -4.1   0.134 -0.230 -0.096 -0.276  0.180  0.076
127.5 03 Ar  -0.1545 -0.1522   -4.0   0.312 -0.225  0.087 -0.276  0.363  0.062
127.5 04 Al  -0.3083 -0.2029   -7.1   0.059 -0.245 -0.186 -0.271  0.085  0.092
127.5 04 Ac  -0.2645 -0.2029   -7.1   0.083 -0.239 -0.156 -0.273  0.116  0.081
127.5 04 Ar  -0.2207 -0.2029   -7.0   0.189 -0.233 -0.044 -0.274  0.230  0.070
127.5 05 Al  -0.3744 -0.2537  -10.3  -0.102 -0.254 -0.356 -0.265 -0.091  0.080
127.5 05 Ac  -0.3306 -0.2537  -10.2   0.052 -0.248 -0.196 -0.268  0.071  0.079
127.5 05 Ar  -0.2868 -0.2537  -10.1  -0.143 -0.242 -0.385 -0.270 -0.115  0.067
127.5 06 Al  -0.4405 -0.3044  -13.5  -0.027 -0.263 -0.290 -0.256 -0.034  0.086
127.5 06 Ac  -0.3967 -0.3044  -13.3   0.019 -0.257 -0.238 -0.260  0.022  0.081
127.5 06 Ar  -0.3529 -0.3044  -13.3  -0.063 -0.251 -0.314 -0.264 -0.051  0.066
127.5 07 Al  -0.5066 -0.3551  -16.7  -0.225 -0.272 -0.497 -0.242 -0.255  0.086
127.5 07 Ac  -0.4628 -0.3551  -16.6  -0.166 -0.266 -0.432 -0.249 -0.184  0.074
127.5 07 Ar  -0.4190 -0.3551  -16.5  -0.191 -0.260 -0.451 -0.254 -0.197  0.073
127.5 08 Al  -0.5727 -0.4058  -20.2  -0.331 -0.281 -0.612 -0.221 -0.391  0.090
127.5 08 Ac  -0.5289 -0.4058  -20.0  -0.268 -0.275 -0.543 -0.231 -0.313  0.081
127.5 08 Ar  -0.4851 -0.4058  -19.9  -0.439 -0.269 -0.708 -0.239 -0.469  0.077
127.5 09 Al  -0.6388 -0.4566  -23.8  -0.411 -0.289 -0.700 -0.187 -0.514  0.098
127.5 09 Ac  -0.5950 -0.4566  -23.6  -0.275 -0.283 -0.558 -0.203 -0.355  0.089
127.5 09 Ar  -0.5512 -0.4566  -23.4  -0.314 -0.278 -0.592 -0.216 -0.376  0.082
127.5 10 Al  -0.7049 -0.5073  -27.6  -0.520 -0.297 -0.817 -0.131 -0.686  0.101
127.5 10 Ac  -0.6611 -0.5073  -27.3  -0.309 -0.292 -0.601 -0.158 -0.443  0.095
127.5 10 Ar  -0.6173 -0.5073  -27.1  -0.452 -0.286 -0.738 -0.180 -0.558  0.087
127.5 11 Al  -0.7710 -0.5580  -32.0  -0.456 -0.306 -0.762 -0.020 -0.742  0.100
127.5 11 Ac  -0.7272 -0.5580  -31.5  -0.374 -0.300 -0.674 -0.078 -0.596  0.106
127.5 11 Ar  -0.6834 -0.5580  -31.1  -0.542 -0.295 -0.837 -0.118 -0.719  0.088
135.0 00 Al  -0.0438  0.0000    4.8   0.699 -0.128  0.571 -0.278  0.850  0.075
135.0 00 Ac   0.0000  0.0000    4.8   0.675 -0.122  0.553 -0.279  0.832  0.069
135.0 00 Ar   0.0438  0.0000    4.8   0.626 -0.117  0.509 -0.278  0.788  0.058
135.0 01 Al  -0.1027 -0.0589    1.4   0.228 -0.136  0.092 -0.278  0.369  0.075
135.0 01 Ac  -0.0589 -0.0589    1.4   0.682 -0.130  0.552 -0.278  0.830  0.067
135.0 01 Ar  -0.0151 -0.0589    1.4   0.462 -0.125  0.337 -0.278  0.615  0.059
135.0 02 Al  -0.1617 -0.1179   -2.0   0.114 -0.144 -0.030 -0.277  0.246  0.073
135.0 02 Ac  -0.1179 -0.1179   -2.0   0.219 -0.138  0.081 -0.277  0.358  0.070
135.0 02 Ar  -0.0741 -0.1179   -2.0   0.282 -0.132  0.150 -0.278  0.428  0.063
135.0 03 Al  -0.2206 -0.1768   -5.5   0.182 -0.152  0.030 -0.275  0.304  0.076
135.0 03 Ac  -0.1768 -0.1768   -5.5   0.152 -0.146  0.006 -0.276  0.281  0.071
135.0 03 Ar  -0.1330 -0.1768   -5.4   0.172 -0.140  0.032 -0.276  0.308  0.056
135.0 04 Al  -0.2795 -0.2357   -9.0   0.080 -0.159 -0.079 -0.271  0.192  0.071
135.0 04 Ac  -0.2357 -0.2357   -9.0   0.163 -0.154  0.009 -0.273  0.282  0.068
135.0 04 Ar  -0.1919 -0.2357   -8.9   0.040 -0.148 -0.108 -0.274  0.166  0.062
135.0 05 Al  -0.3384 -0.2946  -12.6  -0.162 -0.167 -0.329 -0.265 -0.064  0.070
135.0 05 Ac  -0.2946 -0.2946  -12.6   0.021 -0.161 -0.140 -0.268  0.128  0.063
135.0 05 Ar  -0.2508 -0.2946  -12.5  -0.138 -0.155 -0.293 -0.270 -0.023  0.062
135.0 06 Al  -0.3974 -0.3536  -16.3  -0.102 -0.175 -0.277 -0.256 -0.021  0.071
135.0 06 Ac  -0.3536 -0.3536  -16.3  -0.234 -0.169 -0.403 -0.260 -0.142  0.059
135.0 06 Ar  -0.3098 -0.3536  -16.2  -0.140 -0.163 -0.303 -0.263 -0.040  0.065
135.0 07 Al  -0.4563 -0.4125  -20.2  -0.253 -0.183 -0.436 -0.243 -0.193  0.079
135.0 07 Ac  -0.4125 -0.4125  -20.1  -0.240 -0.177 -0.417 -0.249 -0.168  0.071
135.0 07 Ar  -0.3687 -0.4125  -20.0  -0.114 -0.171 -0.285 -0.253 -0.032  0.077
135.0 08 Al  -0.5152 -0.4714  -24.2  -0.176 -0.191 -0.367 -0.222 -0.146  0.078
135.0 08 Ac  -0.4714 -0.4714  -24.0  -0.288 -0.185 -0.473 -0.231 -0.242  0.068
135.0 08 Ar  -0.4276 -0.4714  -23.9  -0.400 -0.179 -0.579 -0.238 -0.341  0.074
135.0 09 Al  -0.5741 -0.5303  -28.4  -0.443 -0.198 -0.641 -0.189 -0.453  0.080
135.0 09 Ac  -0.5303 -0.5303  -28.2  -0.335 -0.192 -0.527 -0.203 -0.324  0.078
135.0 09 Ar  -0.4865 -0.5303  -28.1  -0.424 -0.186 -0.610 -0.215 -0.396  0.080
135.0 10 Al  -0.6331 -0.5893  -33.0  -0.273 -0.205 -0.478 -0.134 -0.344  0.084
135.0 10 Ac  -0.5893 -0.5893  -32.7  -0.334 -0.200 -0.534 -0.158 -0.376  0.075
135.0 10 Ar  -0.5455 -0.5893  -32.5  -0.293 -0.194 -0.487 -0.177 -0.310  0.089
135.0 11 Al  -0.6920 -0.6482  -38.3  -0.373 -0.213 -0.586 -0.027 -0.558  0.092
135.0 11 Ac  -0.6482 -0.6482  -37.8  -0.406 -0.207 -0.613 -0.078 -0.535  0.089
135.0 11 Ar  -0.6044 -0.6482  -37.4  -0.313 -0.202 -0.515 -0.114 -0.401  0.101
142.5 00 Al  -0.0438  0.0000    4.8   0.516 -0.212  0.304 -0.278  0.582  0.089
142.5 00 Ac   0.0000  0.0000    4.8   0.646 -0.206  0.440 -0.279  0.719  0.087
142.5 00 Ar   0.0438  0.0000    4.8   0.544 -0.200  0.344 -0.278  0.623  0.058
142.5 01 Al  -0.0945 -0.0661    1.0   0.453 -0.219  0.234 -0.278  0.512  0.089
142.5 01 Ac  -0.0507 -0.0661    1.0   0.684 -0.213  0.471 -0.278  0.750  0.088
142.5 01 Ar  -0.0069 -0.0661    1.0   0.606 -0.207  0.399 -0.278  0.677  0.053
142.5 02 Al  -0.1453 -0.1322   -2.8   0.422 -0.224  0.198 -0.277  0.475  0.089
142.5 02 Ac  -0.1015 -0.1322   -2.8   0.459 -0.218  0.241 -0.277  0.519  0.085
142.5 02 Ar  -0.0577 -0.1322   -2.8   0.443 -0.213  0.230 -0.278  0.507  0.060
142.5 03 Al  -0.1960 -0.1983   -6.7   0.188 -0.231 -0.043 -0.275  0.231  0.092
142.5 03 Ac  -0.1522 -0.1983   -6.7   0.472 -0.225  0.247 -0.276  0.522  0.083
142.5 03 Ar  -0.1084 -0.1983   -6.7   0.578 -0.219  0.359 -0.276  0.635  0.061
142.5 04 Al  -0.2467 -0.2645  -10.7   0.197 -0.238 -0.041 -0.271  0.230  0.093
142.5 04 Ac  -0.2029 -0.2645  -10.6   0.359 -0.232  0.127 -0.273  0.399  0.079
142.5 04 Ar  -0.1591 -0.2645  -10.6   0.390 -0.226  0.164 -0.274  0.437  0.066
142.5 05 Al  -0.2975 -0.3306  -14.7   0.165 -0.245 -0.080 -0.266  0.186  0.099
142.5 05 Ac  -0.2537 -0.3306  -14.7   0.304 -0.239  0.065 -0.268  0.333  0.085
142.5 05 Ar  -0.2099 -0.3306  -14.6   0.204 -0.233 -0.029 -0.269  0.240  0.073
142.5 06 Al  -0.3482 -0.3967  -18.9   0.181 -0.252 -0.071 -0.257  0.186  0.098
142.5 06 Ac  -0.3044 -0.3967  -18.8   0.141 -0.246 -0.105 -0.260  0.156  0.087
142.5 06 Ar  -0.2606 -0.3967  -18.8   0.071 -0.240 -0.169 -0.263  0.094  0.075
142.5 07 Al  -0.3989 -0.4628  -23.3  -0.153 -0.258 -0.411 -0.244 -0.168  0.092
142.5 07 Ac  -0.3551 -0.4628  -23.2   0.026 -0.252 -0.226 -0.249  0.023  0.092
142.5 07 Ar  -0.3113 -0.4628  -23.1  -0.007 -0.247 -0.254 -0.253 -0.001  0.075
142.5 08 Al  -0.4496 -0.5289  -27.8  -0.097 -0.265 -0.362 -0.223 -0.139  0.096
142.5 08 Ac  -0.4058 -0.5289  -27.7  -0.092 -0.259 -0.351 -0.231 -0.120  0.094
142.5 08 Ar  -0.3620 -0.5289  -27.6   0.124 -0.253 -0.129 -0.237  0.108  0.069
142.5 09 Al  -0.5004 -0.5950  -32.7  -0.008 -0.272 -0.280 -0.191 -0.089  0.095
142.5 09 Ac  -0.4566 -0.5950  -32.5  -0.264 -0.266 -0.530 -0.203 -0.327  0.098
142.5 09 Ar  -0.4128 -0.5950  -32.4   0.059 -0.260 -0.201 -0.213  0.012  0.064
142.5 10 Al  -0.5511 -0.6611  -38.0  -0.179 -0.279 -0.458 -0.138 -0.320  0.098
142.5 10 Ac  -0.5073 -0.6611  -37.8  -0.038 -0.273 -0.311 -0.158 -0.153  0.095
142.5 10 Ar  -0.4635 -0.6611  -37.5  -0.214 -0.267 -0.481 -0.175 -0.306  0.072
142.5 11 Al  -0.6018 -0.7272  -44.2  -0.120 -0.286 -0.406 -0.035 -0.371  0.093
142.5 11 Ac  -0.5580 -0.7272  -43.7   0.028 -0.280 -0.252 -0.078 -0.173  0.099
142.5 11 Ar  -0.5142 -0.7272  -43.4  -0.047 -0.274 -0.321 -0.109 -0.212  0.070
150.0 00 Al  -0.0438  0.0000    4.8   0.454 -0.132  0.322 -0.278  0.601  0.073
150.0 00 Ac   0.0000  0.0000    4.8   0.571 -0.126  0.445 -0.279  0.724  0.070
150.0 00 Ar   0.0438  0.0000    4.8   0.784 -0.121  0.663 -0.278  0.941  0.055
150.0 01 Al  -0.0855 -0.0722    0.6   0.425 -0.138  0.287 -0.278  0.565  0.076
150.0 01 Ac  -0.0417 -0.0722    0.7   0.549 -0.132  0.417 -0.278  0.695  0.076
150.0 01 Ar   0.0021 -0.0722    0.7   0.324 -0.126  0.198 -0.278  0.477  0.065
150.0 02 Al  -0.1271 -0.1443   -3.5   0.329 -0.144  0.185 -0.277  0.462  0.074
150.0 02 Ac  -0.0833 -0.1443   -3.5   0.660 -0.138  0.522 -0.277  0.799  0.069
150.0 02 Ar  -0.0395 -0.1443   -3.5   0.378 -0.132  0.246 -0.278  0.524  0.062
150.0 03 Al  -0.1688 -0.2165   -7.8   0.272 -0.149  0.123 -0.275  0.398  0.073
150.0 03 Ac  -0.1250 -0.2165   -7.7   0.261 -0.143  0.118 -0.276  0.394  0.066
150.0 03 Ar  -0.0812 -0.2165   -7.7   0.390 -0.137  0.253 -0.276  0.529  0.060
150.0 04 Al  -0.2105 -0.2887  -12.1   0.388 -0.155  0.233 -0.271  0.504  0.069
150.0 04 Ac  -0.1667 -0.2887  -12.1   0.306 -0.149  0.157 -0.273  0.430  0.061
150.0 04 Ar  -0.1229 -0.2887  -12.0   0.187 -0.143  0.044 -0.273  0.318  0.067
150.0 05 Al  -0.2521 -0.3608  -16.5   0.288 -0.159  0.129 -0.266  0.395  0.074
150.0 05 Ac  -0.2083 -0.3608  -16.5   0.051 -0.153 -0.102 -0.268  0.166  0.071
150.0 05 Ar  -0.1645 -0.3608  -16.4   0.086 -0.149 -0.063 -0.269  0.206  0.071
150.0 06 Al  -0.2938 -0.4330  -21.1   0.160 -0.165 -0.005 -0.257  0.252  0.081
150.0 06 Ac  -0.2500 -0.4330  -21.0   0.046 -0.159 -0.113 -0.260  0.147  0.072
150.0 06 Ar  -0.2062 -0.4330  -21.0  -0.001 -0.153 -0.154 -0.262  0.109  0.072
150.0 07 Al  -0.3355 -0.5052  -25.9   0.218 -0.170  0.048 -0.244  0.293  0.079
150.0 07 Ac  -0.2917 -0.5052  -25.8   0.076 -0.165 -0.089 -0.249  0.159  0.077
150.0 07 Ar  -0.2479 -0.5052  -25.7  -0.250 -0.159 -0.409 -0.252 -0.157  0.078
150.0 08 Al  -0.3771 -0.5774  -31.0   0.116 -0.176 -0.060 -0.224  0.164  0.084
150.0 08 Ac  -0.3333 -0.5774  -30.9   0.125 -0.170 -0.045 -0.231  0.186  0.077
150.0 08 Ar  -0.2895 -0.5774  -30.8   0.166 -0.164  0.002 -0.236  0.238  0.081
150.0 09 Al  -0.4188 -0.6495  -36.5  -0.069 -0.182 -0.251 -0.193 -0.058  0.080
150.0 09 Ac  -0.3750 -0.6495  -36.3   0.277 -0.176  0.101 -0.203  0.304  0.072
150.0 09 Ar  -0.3312 -0.6495  -36.2  -0.042 -0.170 -0.212 -0.211 -0.001  0.091
150.0 10 Al  -0.4605 -0.7217  -42.5  -0.138 -0.186 -0.324 -0.141 -0.183  0.085
150.0 10 Ac  -0.4167 -0.7217  -42.3   0.085 -0.181 -0.096 -0.158  0.062  0.075
150.0 10 Ar  -0.3729 -0.7217  -42.1  -0.084 -0.175 -0.259 -0.172 -0.087  0.088
150.0 11 Al  -0.5021 -0.7939  -49.7  -0.038 -0.192 -0.230 -0.044 -0.186  0.089
150.0 11 Ac  -0.4583 -0.7939  -49.3   0.041 -0.186 -0.145 -0.078 -0.066  0.080
150.0 11 Ar  -0.4145 -0.7939  -48.9  -0.027 -0.180 -0.207 -0.104 -0.103  0.090
157.5 00 Al  -0.0438  0.0000    4.8   0.526 -0.213  0.313 -0.278  0.591  0.088
157.5 00 Ac   0.0000  0.0000    4.8   0.690 -0.207  0.483 -0.279  0.761  0.083
157.5 00 Ar   0.0438  0.0000    4.8   0.764 -0.201  0.563 -0.278  0.841  0.052
157.5 01 Al  -0.0757 -0.0770    0.4   0.551 -0.217  0.334 -0.278  0.612  0.094
157.5 01 Ac  -0.0319 -0.0770    0.4   0.643 -0.211  0.432 -0.278  0.710  0.084
157.5 01 Ar   0.0119 -0.0770    0.4   0.614 -0.205  0.409 -0.278  0.687  0.059
157.5 02 Al  -0.1076 -0.1540   -4.1   0.663 -0.221  0.442 -0.277  0.719  0.107
157.5 02 Ac  -0.0638 -0.1540   -4.1   0.502 -0.215  0.287 -0.277  0.564  0.098
157.5 02 Ar  -0.0200 -0.1540   -4.1   0.607 -0.210  0.397 -0.277  0.674  0.073
157.5 03 Al  -0.1395 -0.2310   -8.6   0.597 -0.226  0.371 -0.275  0.646  0.100
157.5 03 Ac  -0.0957 -0.2310   -8.6   0.426 -0.220  0.206 -0.276  0.482  0.089
157.5 03 Ar  -0.0519 -0.2310   -8.6   0.448 -0.214  0.234 -0.276  0.510  0.072
157.5 04 Al  -0.1714 -0.3080  -13.2   0.265 -0.230  0.035 -0.272  0.306  0.094
157.5 04 Ac  -0.1276 -0.3080  -13.2   0.425 -0.224  0.201 -0.273  0.474  0.088
157.5 04 Ar  -0.0838 -0.3080  -13.2   0.459 -0.218  0.241 -0.273  0.514  0.066
157.5 05 Al  -0.2033 -0.3849  -18.0   0.378 -0.234  0.144 -0.266  0.411  0.095
157.5 05 Ac  -0.1595 -0.3849  -17.9   0.495 -0.228  0.267 -0.268  0.535  0.091
157.5 05 Ar  -0.1157 -0.3849  -17.9   0.464 -0.222  0.242 -0.269  0.510  0.068
157.5 06 Al  -0.2351 -0.4619  -22.9   0.310 -0.238  0.072 -0.258  0.330  0.083
157.5 06 Ac  -0.1913 -0.4619  -22.8   0.408 -0.233  0.175 -0.260  0.435  0.088
157.5 06 Ar  -0.1475 -0.4619  -22.8   0.248 -0.227  0.021 -0.262  0.283  0.064
157.5 07 Al  -0.2670 -0.5389  -28.0   0.264 -0.243  0.021 -0.245  0.266  0.085
157.5 07 Ac  -0.2232 -0.5389  -28.0   0.405 -0.237  0.168 -0.249  0.417  0.087
157.5 07 Ar  -0.1794 -0.5389  -27.9   0.279 -0.231  0.048 -0.251  0.299  0.058
157.5 08 Al  -0.2989 -0.6159  -33.6   0.215 -0.247 -0.032 -0.226  0.193  0.081
157.5 08 Ac  -0.2551 -0.6159  -33.5   0.341 -0.241  0.100 -0.231  0.331  0.082
157.5 08 Ar  -0.2113 -0.6159  -33.4   0.172 -0.235 -0.063 -0.235  0.172  0.055
157.5 09 Al  -0.3308 -0.6929  -39.6   0.274 -0.251  0.023 -0.195  0.218  0.076
157.5 09 Ac  -0.2870 -0.6929  -39.4   0.258 -0.245  0.013 -0.203  0.216  0.079
157.5 09 Ar  -0.2432 -0.6929  -39.3   0.271 -0.239  0.032 -0.209  0.241  0.060
157.5 10 Al  -0.3627 -0.7699  -46.3   0.149 -0.255 -0.106 -0.145  0.040  0.078
157.5 10 Ac  -0.3189 -0.7699  -46.1   0.363 -0.250  0.113 -0.158  0.272  0.075
157.5 10 Ar  -0.2751 -0.7699  -46.0   0.313 -0.244  0.069 -0.169  0.238  0.051
157.5 11 Al  -0.3946 -0.8469  -54.5   0.315 -0.260  0.055 -0.052  0.108  0.072
157.5 11 Ac  -0.3508 -0.8469  -54.1   0.400 -0.254  0.146 -0.078  0.225  0.087
157.5 11 Ar  -0.3070 -0.8469  -53.9   0.196 -0.248 -0.052 -0.098  0.046  0.058
165.0 00 Al  -0.0438  0.0000    4.8   0.601 -0.137  0.464 -0.278  0.742  0.076
165.0 00 Ac   0.0000  0.0000    4.8   0.476 -0.131  0.345 -0.279  0.623  0.078
165.0 00 Ar   0.0438  0.0000    4.8   0.688 -0.126  0.562 -0.278  0.841  0.052
165.0 01 Al  -0.0654 -0.0805    0.2   0.589 -0.140  0.449 -0.278  0.727  0.084
165.0 01 Ac  -0.0216 -0.0805    0.2   0.393 -0.134  0.259 -0.278  0.537  0.066
165.0 01 Ar   0.0222 -0.0805    0.2   0.439 -0.128  0.311 -0.278  0.589  0.063
165.0 02 Al  -0.0869 -0.1610   -4.5   0.319 -0.143  0.176 -0.277  0.453  0.068
165.0 02 Ac  -0.0431 -0.1610   -4.5   0.412 -0.137  0.275 -0.277  0.553  0.067
165.0 02 Ar   0.0007 -0.1610   -4.5   0.604 -0.131  0.473 -0.277  0.750  0.058
165.0 03 Al  -0.1085 -0.2415   -9.2   0.311 -0.146  0.165 -0.275  0.440  0.063
165.0 03 Ac  -0.0647 -0.2415   -9.2   0.466 -0.140  0.326 -0.276  0.601  0.066
165.0 03 Ar  -0.0209 -0.2415   -9.2   0.305 -0.134  0.171 -0.276  0.447  0.066
165.0 04 Al  -0.1301 -0.3220  -14.0   0.190 -0.148  0.042 -0.272  0.314  0.073
165.0 04 Ac  -0.0863 -0.3220  -14.0   0.391 -0.142  0.249 -0.273  0.521  0.066
165.0 04 Ar  -0.0425 -0.3220  -14.0   0.409 -0.136  0.273 -0.273  0.546  0.068
165.0 05 Al  -0.1516 -0.4025  -19.0   0.386 -0.151  0.235 -0.267  0.502  0.074
165.0 05 Ac  -0.1078 -0.4025  -19.0   0.523 -0.145  0.378 -0.268  0.645  0.074
165.0 05 Ar  -0.0640 -0.4025  -18.9   0.315 -0.139  0.176 -0.268  0.444  0.068
165.0 06 Al  -0.1732 -0.4830  -24.2   0.396 -0.154  0.242 -0.259  0.500  0.074
165.0 06 Ac  -0.1294 -0.4830  -24.1   0.372 -0.148  0.224 -0.260  0.484  0.063
165.0 06 Ar  -0.0856 -0.4830  -24.1   0.551 -0.142  0.409 -0.261  0.670  0.065
165.0 07 Al  -0.1948 -0.5635  -29.6   0.125 -0.157 -0.032 -0.246  0.214  0.077
165.0 07 Ac  -0.1510 -0.5635  -29.6   0.177 -0.151  0.026 -0.249  0.275  0.068
165.0 07 Ar  -0.1072 -0.5635  -29.5   0.207 -0.145  0.062 -0.250  0.313  0.070
165.0 08 Al  -0.2163 -0.6440  -35.5   0.163 -0.159  0.004 -0.227  0.232  0.080
165.0 08 Ac  -0.1725 -0.6440  -35.4   0.356 -0.154  0.202 -0.231  0.433  0.070
165.0 08 Ar  -0.1287 -0.6440  -35.4   0.555 -0.148  0.407 -0.233  0.640  0.074
165.0 09 Al  -0.2379 -0.7244  -41.9   0.192 -0.162  0.030 -0.198  0.227  0.080
165.0 09 Ac  -0.1941 -0.7244  -41.8   0.323 -0.156  0.167 -0.203  0.370  0.072
165.0 09 Ar  -0.1503 -0.7244  -41.7   0.332 -0.151  0.181 -0.207  0.388  0.083
165.0 10 Al  -0.2595 -0.8049  -49.2   0.512 -0.164  0.348 -0.149  0.498  0.070
165.0 10 Ac  -0.2157 -0.8049  -49.1   0.595 -0.158  0.437 -0.158  0.596  0.067
165.0 10 Ar  -0.1719 -0.8049  -49.0   0.421 -0.153  0.268 -0.165  0.433  0.081
165.0 11 Al  -0.2811 -0.8854  -58.4   0.268 -0.167  0.101 -0.061  0.161  0.085
165.0 11 Ac  -0.2373 -0.8854  -58.1   0.460 -0.161  0.299 -0.078  0.377  0.068
165.0 11 Ar  -0.1935 -0.8854  -57.9   0.474 -0.155  0.319 -0.092  0.411  0.072
172.5 00 Al  -0.0438  0.0000    4.8   0.694 -0.214  0.480 -0.278  0.759  0.091
172.5 00 Ac   0.0000  0.0000    4.8   0.629 -0.208  0.421 -0.279  0.699  0.087
172.5 00 Ar   0.0438  0.0000    4.8   0.681 -0.202  0.479 -0.278  0.757  0.055
172.5 01 Al  -0.0547 -0.0826    0.1   0.640 -0.215  0.425 -0.278  0.704  0.090
172.5 01 Ac  -0.0109 -0.0826    0.1   0.543 -0.209  0.334 -0.278  0.612  0.088
172.5 01 Ar   0.0329 -0.0826    0.1   0.647 -0.203  0.444 -0.278  0.722  0.054
172.5 02 Al  -0.0656 -0.1652   -4.7   0.587 -0.217  0.370 -0.277  0.647  0.087
172.5 02 Ac  -0.0218 -0.1652   -4.7   0.670 -0.211  0.459 -0.277  0.736  0.086
172.5 02 Ar   0.0220 -0.1652   -4.7   0.669 -0.205  0.464 -0.277  0.741  0.051
172.5 03 Al  -0.0764 -0.2479   -9.6   0.394 -0.218  0.176 -0.275  0.451  0.091
172.5 03 Ac  -0.0326 -0.2479   -9.6   0.584 -0.212  0.372 -0.276  0.647  0.090
172.5 03 Ar   0.0112 -0.2479   -9.6   0.527 -0.206  0.321 -0.276  0.596  0.056
172.5 04 Al  -0.0873 -0.3305  -14.5   0.360 -0.220  0.140 -0.272  0.412  0.087
172.5 04 Ac  -0.0435 -0.3305  -14.5   0.582 -0.214  0.368 -0.273  0.640  0.089
172.5 04 Ar   0.0003 -0.3305  -14.5   0.789 -0.208  0.581 -0.273  0.854  0.047
172.5 05 Al  -0.0982 -0.4131  -19.6   0.639 -0.221  0.418 -0.267  0.685  0.083
172.5 05 Ac  -0.0544 -0.4131  -19.6   0.675 -0.215  0.460 -0.268  0.728  0.087
172.5 05 Ar  -0.0106 -0.4131  -19.6   0.667 -0.209  0.458 -0.268  0.726  0.047
172.5 06 Al  -0.1091 -0.4957  -25.0   0.404 -0.222  0.182 -0.259  0.441  0.081
172.5 06 Ac  -0.0653 -0.4957  -24.9   0.592 -0.217  0.375 -0.260  0.635  0.085
172.5 06 Ar  -0.0215 -0.4957  -24.9   0.678 -0.211  0.467 -0.261  0.727  0.053
172.5 07 Al  -0.1199 -0.5783  -30.6   0.247 -0.224  0.023 -0.247  0.270  0.091
172.5 07 Ac  -0.0761 -0.5783  -30.6   0.739 -0.218  0.521 -0.249  0.770  0.087
172.5 07 Ar  -0.0323 -0.5783  -30.5   0.829 -0.212  0.617 -0.249  0.867  0.055
172.5 08 Al  -0.1308 -0.6610  -36.6   0.453 -0.225  0.228 -0.229  0.457  0.080
172.5 08 Ac  -0.0870 -0.6610  -36.6   0.455 -0.219  0.236 -0.231  0.467  0.082
172.5 08 Ar  -0.0432 -0.6610  -36.6   0.389 -0.214  0.175 -0.232  0.407  0.062
172.5 09 Al  -0.1417 -0.7436  -43.3   0.409 -0.227  0.182 -0.200  0.382  0.080
172.5 09 Ac  -0.0979 -0.7436  -43.3   0.647 -0.221  0.426 -0.203  0.629  0.084
172.5 09 Ar  -0.0541 -0.7436  -43.3   0.378 -0.215  0.163 -0.205  0.368  0.057
172.5 10 Al  -0.1526 -0.8262  -51.1   0.530 -0.228  0.302 -0.153  0.455  0.079
172.5 10 Ac  -0.1088 -0.8262  -51.0   0.517 -0.222  0.295 -0.158  0.454  0.087
172.5 10 Ar  -0.0650 -0.8262  -50.9   0.666 -0.217  0.449 -0.161  0.611  0.053
172.5 11 Al  -0.1634 -0.9088  -60.9   0.467 -0.230  0.237 -0.069  0.306  0.086
172.5 11 Ac  -0.1196 -0.9088  -60.7   0.690 -0.224  0.466 -0.078  0.544  0.097
172.5 11 Ar  -0.0758 -0.9088  -60.6   0.464 -0.218  0.246 -0.084  0.330  0.062
180.0 00 Al  -0.0438  0.0000    4.8   0.571 -0.142  0.429 -0.278  0.707  0.070
180.0 00 Ac   0.0000  0.0000    4.8   0.474 -0.136  0.338 -0.279  0.616  0.070
180.0 00 Ar   0.0438  0.0000    4.8   0.521 -0.132  0.389 -0.278  0.668  0.061
180.0 01 Al  -0.0438 -0.0833    0.0   0.473 -0.142  0.331 -0.278  0.609  0.072
180.0 01 Ac   0.0000 -0.0833    0.0   0.380 -0.136  0.244 -0.278  0.522  0.068
180.0 01 Ar   0.0438 -0.0833    0.0   0.624 -0.131  0.493 -0.278  0.771  0.064
180.0 02 Al  -0.0438 -0.1667   -4.8   0.440 -0.142  0.298 -0.277  0.575  0.069
180.0 02 Ac   0.0000 -0.1667   -4.8   0.439 -0.136  0.303 -0.277  0.580  0.070
180.0 02 Ar   0.0438 -0.1667   -4.8   0.566 -0.131  0.435 -0.277  0.712  0.060
180.0 03 Al  -0.0438 -0.2500   -9.7   0.499 -0.142  0.357 -0.275  0.632  0.077
180.0 03 Ac   0.0000 -0.2500   -9.7   0.535 -0.136  0.399 -0.276  0.675  0.073
180.0 03 Ar   0.0438 -0.2500   -9.7   0.404 -0.131  0.273 -0.275  0.548  0.068
180.0 04 Al  -0.0438 -0.3333  -14.7   0.500 -0.142  0.358 -0.272  0.631  0.083
180.0 04 Ac   0.0000 -0.3333  -14.7   0.614 -0.136  0.478 -0.273  0.750  0.075
180.0 04 Ar   0.0438 -0.3333  -14.7   0.579 -0.131  0.448 -0.272  0.720  0.070
180.0 05 Al  -0.0438 -0.4167  -19.8   0.459 -0.142  0.317 -0.268  0.585  0.084
180.0 05 Ac   0.0000 -0.4167  -19.8   0.708 -0.136  0.572 -0.268  0.839  0.080
180.0 05 Ar   0.0438 -0.4167  -19.8   0.499 -0.131  0.368 -0.268  0.636  0.073
180.0 06 Al  -0.0438 -0.5000  -25.2   0.670 -0.142  0.528 -0.260  0.788  0.082
180.0 06 Ac   0.0000 -0.5000  -25.2   0.783 -0.136  0.647 -0.260  0.907  0.078
180.0 06 Ar   0.0438 -0.5000  -25.2   0.645 -0.131  0.514 -0.260  0.774  0.074
180.0 07 Al  -0.0438 -0.5833  -30.9   0.641 -0.142  0.499 -0.248  0.748  0.081
180.0 07 Ac   0.0000 -0.5833  -30.9   0.784 -0.136  0.648 -0.249  0.897  0.080
180.0 07 Ar   0.0438 -0.5833  -30.9   0.783 -0.131  0.652 -0.248  0.900  0.072
180.0 08 Al  -0.0438 -0.6667  -37.0   0.502 -0.141  0.361 -0.230  0.591  0.075
180.0 08 Ac   0.0000 -0.6667  -37.0   0.493 -0.135  0.358 -0.231  0.589  0.076
180.0 08 Ar   0.0438 -0.6667  -37.0   0.584 -0.131  0.453 -0.230  0.684  0.077
180.0 09 Al  -0.0438 -0.7500  -43.8   0.713 -0.141  0.572 -0.203  0.774  0.074
180.0 09 Ac   0.0000 -0.7500  -43.8   0.928 -0.135  0.793 -0.203  0.996  0.065
180.0 09 Ar   0.0438 -0.7500  -43.8   0.732 -0.130  0.602 -0.203  0.804  0.072
180.0 10 Al  -0.0438 -0.8333  -51.7   0.627 -0.141  0.486 -0.158  0.643  0.071
180.0 10 Ac   0.0000 -0.8333  -51.6   0.554 -0.135  0.419 -0.158  0.578  0.069
180.0 10 Ar   0.0438 -0.8333  -51.7   0.836 -0.130  0.706 -0.158  0.863  0.064
180.0 11 Al  -0.0438 -0.9167  -61.7   0.688 -0.141  0.547 -0.077  0.624  0.085
180.0 11 Ac   0.0000 -0.9167  -61.6   0.787 -0.135  0.652 -0.078  0.730  0.075
180.0 11 Ar   0.0438 -0.9167  -61.7   0.832 -0.130  0.702 -0.077  0.779  0.073
187.5 00 Al  -0.0438  0.0000    4.8   0.650 -0.215  0.435 -0.278  0.714  0.090
187.5 00 Ac   0.0000  0.0000    4.8   0.533 -0.209  0.324 -0.279  0.603  0.087
187.5 00 Ar   0.0438  0.0000    4.8   0.625 -0.203  0.422 -0.278  0.700  0.049
187.5 01 Al  -0.0329 -0.0826    0.1   0.510 -0.213  0.297 -0.278  0.575  0.089
187.5 01 Ac   0.0109 -0.0826    0.1   0.796 -0.207  0.589 -0.278  0.867  0.084
187.5 01 Ar   0.0547 -0.0826    0.1   0.656 -0.201  0.455 -0.278  0.733  0.052
187.5 02 Al  -0.0220 -0.1652   -4.7   0.623 -0.212  0.411 -0.277  0.688  0.096
187.5 02 Ac   0.0218 -0.1652   -4.7   0.745 -0.206  0.539 -0.277  0.816  0.084
187.5 02 Ar   0.0656 -0.1652   -4.7   0.751 -0.200  0.551 -0.277  0.828  0.055
187.5 03 Al  -0.0112 -0.2479   -9.6   0.786 -0.210  0.576 -0.276  0.852  0.091
187.5 03 Ac   0.0326 -0.2479   -9.6   0.626 -0.204  0.422 -0.276  0.698  0.096
187.5 03 Ar   0.0764 -0.2479   -9.6   0.629 -0.199  0.430 -0.275  0.706  0.055
187.5 04 Al  -0.0003 -0.3305  -14.5   0.504 -0.209  0.295 -0.273  0.568  0.098
187.5 04 Ac   0.0435 -0.3305  -14.5   0.768 -0.203  0.565 -0.273  0.838  0.087
187.5 04 Ar   0.0873 -0.3305  -14.5   0.654 -0.197  0.457 -0.272  0.729  0.065
187.5 05 Al   0.0106 -0.4131  -19.6   0.467 -0.207  0.260 -0.268  0.528  0.090
187.5 05 Ac   0.0544 -0.4131  -19.6   0.899 -0.201  0.698 -0.268  0.966  0.075
187.5 05 Ar   0.0982 -0.4131  -19.6   0.890 -0.196  0.694 -0.267  0.961  0.058
187.5 06 Al   0.0215 -0.4957  -24.9   0.633 -0.206  0.427 -0.261  0.688  0.097
187.5 06 Ac   0.0653 -0.4957  -24.9   0.795 -0.200  0.595 -0.260  0.855  0.081
187.5 06 Ar   0.1091 -0.4957  -25.0   0.861 -0.194  0.667 -0.259  0.927  0.068
187.5 07 Al   0.0323 -0.5783  -30.5   0.759 -0.204  0.555 -0.249  0.805  0.090
187.5 07 Ac   0.0761 -0.5783  -30.6   1.114 -0.199  0.915 -0.249  1.163  0.078
187.5 07 Ar   0.1199 -0.5783  -30.6   0.885 -0.193  0.692 -0.247  0.940  0.066
187.5 08 Al   0.0432 -0.6610  -36.6   0.556 -0.203  0.353 -0.232  0.585  0.093
187.5 08 Ac   0.0870 -0.6610  -36.6   0.807 -0.197  0.610 -0.231  0.840  0.083
187.5 08 Ar   0.1308 -0.6610  -36.6   1.089 -0.191  0.898 -0.229  1.127  0.055
187.5 09 Al   0.0541 -0.7436  -43.3   0.821 -0.202  0.619 -0.205  0.824  0.082
187.5 09 Ac   0.0979 -0.7436  -43.3   0.938 -0.196  0.742 -0.203  0.945  0.074
187.5 09 Ar   0.1417 -0.7436  -43.3   0.928 -0.190  0.738 -0.200  0.938  0.049
187.5 10 Al   0.0650 -0.8262  -50.9   0.990 -0.200  0.790 -0.161  0.952  0.079
187.5 10 Ac   0.1088 -0.8262  -51.0   0.969 -0.194  0.775 -0.158  0.933  0.080
187.5 10 Ar   0.1526 -0.8262  -51.1   0.940 -0.188  0.752 -0.153  0.906  0.050
187.5 11 Al   0.0758 -0.9088  -60.6   0.919 -0.199  0.720 -0.084  0.805  0.089
187.5 11 Ac   0.1196 -0.9088  -60.7   0.725 -0.193  0.532 -0.078  0.610  0.090
187.5 11 Ar   0.1634 -0.9088  -60.9   1.139 -0.187  0.952 -0.069  1.021  0.048
195.0 00 Al  -0.0438  0.0000    4.8   0.666 -0.146  0.520 -0.278  0.798  0.077
195.0 00 Ac   0.0000  0.0000    4.8   0.445 -0.140  0.305 -0.279  0.584  0.067
195.0 00 Ar   0.0438  0.0000    4.8   0.582 -0.135  0.447 -0.278  0.725  0.060
195.0 01 Al  -0.0222 -0.0805    0.2   0.483 -0.143  0.340 -0.278  0.618  0.067
195.0 01 Ac   0.0216 -0.0805    0.2   0.486 -0.137  0.349 -0.278  0.627  0.065
195.0 01 Ar   0.0654 -0.0805    0.2   0.528 -0.132  0.396 -0.278  0.674  0.056
195.0 02 Al  -0.0007 -0.1610   -4.5   0.590 -0.140  0.450 -0.277  0.728  0.070
195.0 02 Ac   0.0431 -0.1610   -4.5   0.637 -0.135  0.502 -0.277  0.779  0.071
195.0 02 Ar   0.0869 -0.1610   -4.5   0.777 -0.129  0.648 -0.277  0.925  0.047
195.0 03 Al   0.0209 -0.2415   -9.2   0.382 -0.138  0.244 -0.276  0.520  0.063
195.0 03 Ac   0.0647 -0.2415   -9.2   0.795 -0.132  0.663 -0.276  0.939  0.065
195.0 03 Ar   0.1085 -0.2415   -9.2   0.642 -0.126  0.516 -0.275  0.791  0.054
195.0 04 Al   0.0425 -0.3220  -14.0   0.418 -0.135  0.283 -0.273  0.556  0.071
195.0 04 Ac   0.0863 -0.3220  -14.0   0.687 -0.129  0.558 -0.273  0.830  0.070
195.0 04 Ar   0.1301 -0.3220  -14.0   0.892 -0.123  0.769 -0.272  1.041  0.048
195.0 05 Al   0.0640 -0.4025  -18.9   0.803 -0.132  0.671 -0.268  0.939  0.070
195.0 05 Ac   0.1078 -0.4025  -19.0   0.799 -0.126  0.673 -0.268  0.940  0.064
195.0 05 Ar   0.1516 -0.4025  -19.0   0.916 -0.120  0.796 -0.267  1.062  0.052
195.0 06 Al   0.0856 -0.4830  -24.1   0.523 -0.129  0.394 -0.261  0.655  0.077
195.0 06 Ac   0.1294 -0.4830  -24.1   0.941 -0.123  0.818 -0.260  1.078  0.061
195.0 06 Ar   0.1732 -0.4830  -24.2   1.109 -0.117  0.992 -0.259  1.250  0.055
195.0 07 Al   0.1072 -0.5635  -29.5   0.883 -0.126  0.757 -0.250  1.007  0.062
195.0 07 Ac   0.1510 -0.5635  -29.6   0.954 -0.120  0.834 -0.249  1.083  0.057
195.0 07 Ar   0.1948 -0.5635  -29.6   0.848 -0.114  0.734 -0.246  0.981  0.058
195.0 08 Al   0.1287 -0.6440  -35.4   0.814 -0.123  0.691 -0.233  0.924  0.063
195.0 08 Ac   0.1725 -0.6440  -35.4   0.658 -0.117  0.541 -0.231  0.772  0.070
195.0 08 Ar   0.2163 -0.6440  -35.5   0.782 -0.111  0.671 -0.227  0.898  0.059
195.0 09 Al   0.1503 -0.7244  -41.7   0.969 -0.119  0.850 -0.207  1.057  0.060
195.0 09 Ac   0.1941 -0.7244  -41.8   1.071 -0.114  0.957 -0.203  1.160  0.065
195.0 09 Ar   0.2379 -0.7244  -41.9   0.996 -0.108  0.888 -0.198  1.086  0.063
195.0 10 Al   0.1719 -0.8049  -49.0   1.146 -0.116  1.030 -0.165  1.195  0.058
195.0 10 Ac   0.2157 -0.8049  -49.1   0.781 -0.110  0.671 -0.158  0.830  0.065
195.0 10 Ar   0.2595 -0.8049  -49.2   1.067 -0.105  0.962 -0.149  1.111  0.068
195.0 11 Al   0.1935 -0.8854  -57.9   1.346 -0.113  1.233 -0.092  1.325  0.069
195.0 11 Ac   0.2373 -0.8854  -58.1   1.026 -0.108  0.918 -0.078  0.996  0.066
195.0 11 Ar   0.2811 -0.8854  -58.4   1.251 -0.102  1.149 -0.061  1.210  0.054
202.5 00 Al  -0.0438  0.0000    4.8   0.589 -0.216  0.373 -0.278  0.652  0.087
202.5 00 Ac   0.0000  0.0000    4.8   0.610 -0.210  0.400 -0.279  0.678  0.080
202.5 00 Ar   0.0438  0.0000    4.8   0.731 -0.204  0.527 -0.278  0.805  0.050
202.5 01 Al  -0.0119 -0.0770    0.4   0.762 -0.211  0.551 -0.278  0.830  0.086
202.5 01 Ac   0.0319 -0.0770    0.4   0.694 -0.205  0.489 -0.278  0.767  0.078
202.5 01 Ar   0.0757 -0.0770    0.4   0.737 -0.200  0.537 -0.278  0.815  0.049
202.5 02 Al   0.0200 -0.1540   -4.1   0.673 -0.207  0.466 -0.277  0.743  0.083
202.5 02 Ac   0.0638 -0.1540   -4.1   0.689 -0.201  0.488 -0.277  0.766  0.076
202.5 02 Ar   0.1076 -0.1540   -4.1   0.767 -0.195  0.572 -0.277  0.849  0.046
202.5 03 Al   0.0519 -0.2310   -8.6   0.744 -0.203  0.541 -0.276  0.817  0.082
202.5 03 Ac   0.0957 -0.2310   -8.6   0.788 -0.197  0.591 -0.276  0.866  0.071
202.5 03 Ar   0.1395 -0.2310   -8.6   0.711 -0.191  0.520 -0.275  0.795  0.054
202.5 04 Al   0.0838 -0.3080  -13.2   0.875 -0.199  0.676 -0.273  0.949  0.080
202.5 04 Ac   0.1276 -0.3080  -13.2   1.022 -0.193  0.829 -0.273  1.102  0.068
202.5 04 Ar   0.1714 -0.3080  -13.2   0.900 -0.187  0.713 -0.272  0.985  0.051
202.5 05 Al   0.1157 -0.3849  -17.9   0.936 -0.194  0.742 -0.269  1.010  0.084
202.5 05 Ac   0.1595 -0.3849  -17.9   1.216 -0.188  1.028 -0.268  1.295  0.074
202.5 05 Ar   0.2033 -0.3849  -18.0   1.157 -0.183  0.974 -0.266  1.240  0.042
202.5 06 Al   0.1475 -0.4619  -22.8   0.871 -0.190  0.681 -0.262  0.943  0.085
202.5 06 Ac   0.1913 -0.4619  -22.8   0.895 -0.184  0.711 -0.260  0.971  0.079
202.5 06 Ar   0.2351 -0.4619  -22.9   0.942 -0.178  0.764 -0.258  1.022  0.057
202.5 07 Al   0.1794 -0.5389  -27.9   0.970 -0.186  0.784 -0.251  1.035  0.094
202.5 07 Ac   0.2232 -0.5389  -28.0   1.221 -0.180  1.041 -0.249  1.290  0.088
202.5 07 Ar   0.2670 -0.5389  -28.0   1.058 -0.174  0.884 -0.245  1.129  0.062
202.5 08 Al   0.2113 -0.6159  -33.4   1.074 -0.181  0.893 -0.235  1.127  0.094
202.5 08 Ac   0.2551 -0.6159  -33.5   1.369 -0.176  1.193 -0.231  1.424  0.082
202.5 08 Ar   0.2989 -0.6159  -33.6   1.345 -0.170  1.175 -0.226  1.401  0.053
202.5 09 Al   0.2432 -0.6929  -39.3   1.172 -0.177  0.995 -0.209  1.204  0.089
202.5 09 Ac   0.2870 -0.6929  -39.4   1.255 -0.171  1.084 -0.203  1.287  0.083
202.5 09 Ar   0.3308 -0.6929  -39.6   1.202 -0.165  1.037 -0.195  1.232  0.060
202.5 10 Al   0.2751 -0.7699  -46.0   1.176 -0.173  1.003 -0.169  1.172  0.091
202.5 10 Ac   0.3189 -0.7699  -46.1   1.240 -0.167  1.073 -0.158  1.231  0.079
202.5 10 Ar   0.3627 -0.7699  -46.3   1.086 -0.161  0.925 -0.145  1.071  0.060
202.5 11 Al   0.3070 -0.8469  -53.9   1.174 -0.169  1.005 -0.098  1.104  0.080
202.5 11 Ac   0.3508 -0.8469  -54.1   1.571 -0.163  1.408 -0.078  1.487  0.084
202.5 11 Ar   0.3946 -0.8469  -54.5   1.408 -0.157  1.251 -0.052  1.303  0.050
210.0 00 Al  -0.0438  0.0000    4.8   0.468 -0.150  0.318 -0.278  0.597  0.075
210.0 00 Ac   0.0000  0.0000    4.8   0.460 -0.144  0.316 -0.279  0.594  0.068
210.0 00 Ar   0.0438  0.0000    4.8   0.669 -0.138  0.531 -0.278  0.809  0.056
210.0 01 Al  -0.0021 -0.0722    0.7   0.558 -0.145  0.413 -0.278  0.691  0.071
210.0 01 Ac   0.0417 -0.0722    0.7   0.590 -0.139  0.451 -0.278  0.730  0.065
210.0 01 Ar   0.0855 -0.0722    0.6   0.606 -0.133  0.473 -0.278  0.751  0.057
210.0 02 Al   0.0395 -0.1443   -3.5   0.566 -0.139  0.427 -0.278  0.705  0.070
210.0 02 Ac   0.0833 -0.1443   -3.5   0.639 -0.133  0.506 -0.277  0.783  0.067
210.0 02 Ar   0.1271 -0.1443   -3.5   0.654 -0.127  0.527 -0.277  0.804  0.049
210.0 03 Al   0.0812 -0.2165   -7.7   0.793 -0.133  0.660 -0.276  0.936  0.071
210.0 03 Ac   0.1250 -0.2165   -7.7   0.714 -0.128  0.586 -0.276  0.862  0.066
210.0 03 Ar   0.1688 -0.2165   -7.8   0.827 -0.122  0.705 -0.275  0.980  0.046
210.0 04 Al   0.1229 -0.2887  -12.0   0.691 -0.128  0.563 -0.273  0.836  0.071
210.0 04 Ac   0.1667 -0.2887  -12.1   0.887 -0.122  0.765 -0.273  1.038  0.063
210.0 04 Ar   0.2105 -0.2887  -12.1   0.980 -0.116  0.864 -0.271  1.136  0.051
210.0 05 Al   0.1645 -0.3608  -16.4   0.854 -0.122  0.732 -0.269  1.002  0.070
210.0 05 Ac   0.2083 -0.3608  -16.5   0.851 -0.116  0.735 -0.268  1.003  0.057
210.0 05 Ar   0.2521 -0.3608  -16.5   0.953 -0.111  0.842 -0.266  1.108  0.054
210.0 06 Al   0.2062 -0.4330  -21.0   1.211 -0.117  1.094 -0.262  1.357  0.069
210.0 06 Ac   0.2500 -0.4330  -21.0   1.407 -0.111  1.296 -0.260  1.557  0.059
210.0 06 Ar   0.2938 -0.4330  -21.1   1.000 -0.105  0.895 -0.257  1.153  0.062
210.0 07 Al   0.2479 -0.5052  -25.7   1.191 -0.111  1.080 -0.252  1.332  0.067
210.0 07 Ac   0.2917 -0.5052  -25.8   1.099 -0.105  0.994 -0.249  1.243  0.067
210.0 07 Ar   0.3355 -0.5052  -25.9   1.166 -0.099  1.067 -0.244  1.312  0.061
210.0 08 Al   0.2895 -0.5774  -30.8   1.251 -0.106  1.145 -0.236  1.381  0.067
210.0 08 Ac   0.3333 -0.5774  -30.9   1.182 -0.100  1.082 -0.231  1.312  0.065
210.0 08 Ar   0.3771 -0.5774  -31.0   1.096 -0.094  1.002 -0.224  1.226  0.070
210.0 09 Al   0.3312 -0.6495  -36.2   1.137 -0.099  1.038 -0.211  1.249  0.064
210.0 09 Ac   0.3750 -0.6495  -36.3   1.472 -0.094  1.378 -0.203  1.581  0.057
210.0 09 Ar   0.4188 -0.6495  -36.5   1.363 -0.088  1.275 -0.193  1.468  0.053
210.0 10 Al   0.3729 -0.7217  -42.1   1.317 -0.093  1.224 -0.172  1.396  0.057
210.0 10 Ac   0.4167 -0.7217  -42.3   1.464 -0.087  1.377 -0.158  1.535  0.046
210.0 10 Ar   0.4605 -0.7217  -42.5   1.219 -0.082  1.137 -0.141  1.278  0.064
210.0 11 Al   0.4145 -0.7939  -48.9   1.314 -0.088  1.226 -0.104  1.330  0.058
210.0 11 Ac   0.4583 -0.7939  -49.3   1.633 -0.082  1.551 -0.078  1.630  0.051
210.0 11 Ar   0.5021 -0.7939  -49.7   1.665 -0.076  1.589 -0.044  1.633  0.054
217.5 00 Al  -0.0438  0.0000    4.8   0.567 -0.217  0.350 -0.278  0.628  0.093
217.5 00 Ac   0.0000  0.0000    4.8   0.711 -0.211  0.500 -0.279  0.778  0.089
217.5 00 Ar   0.0438  0.0000    4.8   0.542 -0.205  0.337 -0.278  0.615  0.062
217.5 01 Al   0.0069 -0.0661    1.0   0.638 -0.210  0.428 -0.278  0.707  0.092
217.5 01 Ac   0.0507 -0.0661    1.0   0.688 -0.204  0.484 -0.278  0.762  0.085
217.5 01 Ar   0.0945 -0.0661    1.0   0.621 -0.198  0.423 -0.278  0.701  0.056
217.5 02 Al   0.0577 -0.1322   -2.8   0.742 -0.203  0.539 -0.278  0.816  0.091
217.5 02 Ac   0.1015 -0.1322   -2.8   0.809 -0.197  0.612 -0.277  0.889  0.076
217.5 02 Ar   0.1453 -0.1322   -2.8   0.886 -0.191  0.695 -0.277  0.972  0.054
217.5 03 Al   0.1084 -0.1983   -6.7   0.827 -0.196  0.631 -0.276  0.907  0.085
217.5 03 Ac   0.1522 -0.1983   -6.7   0.991 -0.190  0.801 -0.276  1.076  0.074
217.5 03 Ar   0.1960 -0.1983   -6.7   1.023 -0.184  0.839 -0.275  1.113  0.048
217.5 04 Al   0.1591 -0.2645  -10.6   1.120 -0.189  0.931 -0.274  1.204  0.078
217.5 04 Ac   0.2029 -0.2645  -10.6   0.986 -0.184  0.802 -0.273  1.074  0.071
217.5 04 Ar   0.2467 -0.2645  -10.7   0.999 -0.178  0.821 -0.271  1.092  0.048
217.5 05 Al   0.2099 -0.3306  -14.6   1.009 -0.183  0.826 -0.269  1.096  0.087
217.5 05 Ac   0.2537 -0.3306  -14.7   1.185 -0.177  1.008 -0.268  1.276  0.080
217.5 05 Ar   0.2975 -0.3306  -14.7   1.177 -0.171  1.006 -0.266  1.272  0.047
217.5 06 Al   0.2606 -0.3967  -18.8   1.212 -0.176  1.036 -0.263  1.299  0.092
217.5 06 Ac   0.3044 -0.3967  -18.8   1.212 -0.170  1.042 -0.260  1.302  0.085
217.5 06 Ar   0.3482 -0.3967  -18.9   1.223 -0.164  1.059 -0.257  1.316  0.057
217.5 07 Al   0.3113 -0.4628  -23.1   1.195 -0.169  1.026 -0.253  1.278  0.090
217.5 07 Ac   0.3551 -0.4628  -23.2   1.234 -0.163  1.071 -0.249  1.320  0.088
217.5 07 Ar   0.3989 -0.4628  -23.3   1.428 -0.157  1.271 -0.244  1.514  0.050
217.5 08 Al   0.3620 -0.5289  -27.6   1.635 -0.162  1.473 -0.237  1.710  0.067
217.5 08 Ac   0.4058 -0.5289  -27.7   1.322 -0.156  1.166 -0.231  1.396  0.077
217.5 08 Ar   0.4496 -0.5289  -27.8   1.373 -0.150  1.223 -0.223  1.446  0.041
217.5 09 Al   0.4128 -0.5950  -32.4   1.511 -0.155  1.356 -0.213  1.569  0.066
217.5 09 Ac   0.4566 -0.5950  -32.5   1.620 -0.150  1.470 -0.203  1.673  0.067
217.5 09 Ar   0.5004 -0.5950  -32.7   1.578 -0.144  1.434 -0.191  1.625  0.043
217.5 10 Al   0.4635 -0.6611  -37.5   1.508 -0.149  1.359 -0.175  1.534  0.074
217.5 10 Ac   0.5073 -0.6611  -37.8   1.527 -0.143  1.384 -0.158  1.543  0.072
217.5 10 Ar   0.5511 -0.6611  -38.0   1.741 -0.137  1.604 -0.138  1.742  0.038
217.5 11 Al   0.5142 -0.7272  -43.4   1.490 -0.142  1.348 -0.109  1.457  0.088
217.5 11 Ac   0.5580 -0.7272  -43.7   1.778 -0.136  1.642 -0.078  1.720  0.077
217.5 11 Ar   0.6018 -0.7272  -44.2   1.749 -0.130  1.619 -0.035  1.654  0.046
225.0 00 Al  -0.0438  0.0000    4.8   0.294 -0.154  0.140 -0.278  0.418  0.081
225.0 00 Ac   0.0000  0.0000    4.8   0.507 -0.148  0.359 -0.279  0.637  0.073
225.0 00 Ar   0.0438  0.0000    4.8   0.574 -0.142  0.432 -0.278  0.710  0.067
225.0 01 Al   0.0151 -0.0589    1.4   0.528 -0.146  0.382 -0.278  0.661  0.082
225.0 01 Ac   0.0589 -0.0589    1.4   0.617 -0.140  0.477 -0.278  0.755  0.076
225.0 01 Ar   0.1027 -0.0589    1.4   0.644 -0.135  0.509 -0.278  0.787  0.071
225.0 02 Al   0.0741 -0.1179   -2.0   0.725 -0.138  0.587 -0.278  0.864  0.077
225.0 02 Ac   0.1179 -0.1179   -2.0   0.802 -0.133  0.669 -0.277  0.947  0.070
225.0 02 Ar   0.1617 -0.1179   -2.0   0.712 -0.127  0.585 -0.277  0.862  0.058
225.0 03 Al   0.1330 -0.1768   -5.4   0.705 -0.131  0.574 -0.276  0.850  0.079
225.0 03 Ac   0.1768 -0.1768   -5.5   0.874 -0.125  0.749 -0.276  1.024  0.065
225.0 03 Ar   0.2206 -0.1768   -5.5   0.850 -0.119  0.731 -0.275  1.005  0.057
225.0 04 Al   0.1919 -0.2357   -8.9   0.853 -0.123  0.730 -0.274  1.004  0.070
225.0 04 Ac   0.2357 -0.2357   -9.0   1.098 -0.117  0.981 -0.273  1.253  0.067
225.0 04 Ar   0.2795 -0.2357   -9.0   1.049 -0.111  0.938 -0.271  1.209  0.061
225.0 05 Al   0.2508 -0.2946  -12.5   0.938 -0.115  0.823 -0.270  1.093  0.071
225.0 05 Ac   0.2946 -0.2946  -12.6   1.221 -0.109  1.112 -0.268  1.379  0.065
225.0 05 Ar   0.3384 -0.2946  -12.6   1.092 -0.103  0.989 -0.265  1.254  0.058
225.0 06 Al   0.3098 -0.3536  -16.2   1.191 -0.107  1.084 -0.263  1.347  0.072
225.0 06 Ac   0.3536 -0.3536  -16.3   1.293 -0.101  1.192 -0.260  1.452  0.070
225.0 06 Ar   0.3974 -0.3536  -16.3   1.544 -0.095  1.449 -0.256  1.705  0.041
225.0 07 Al   0.3687 -0.4125  -20.0   1.305 -0.099  1.206 -0.253  1.459  0.064
225.0 07 Ac   0.4125 -0.4125  -20.1   1.168 -0.093  1.075 -0.249  1.323  0.065
225.0 07 Ar   0.4563 -0.4125  -20.2   1.419 -0.087  1.332 -0.243  1.575  0.047
225.0 08 Al   0.4276 -0.4714  -23.9   1.469 -0.091  1.378 -0.238  1.616  0.063
225.0 08 Ac   0.4714 -0.4714  -24.0   1.251 -0.085  1.166 -0.231  1.397  0.062
225.0 08 Ar   0.5152 -0.4714  -24.2   1.601 -0.079  1.522 -0.222  1.744  0.054
225.0 09 Al   0.4865 -0.5303  -28.1   1.412 -0.083  1.329 -0.215  1.543  0.056
225.0 09 Ac   0.5303 -0.5303  -28.2   1.765 -0.077  1.688 -0.203  1.891  0.049
225.0 09 Ar   0.5741 -0.5303  -28.4   1.470 -0.071  1.399 -0.189  1.588  0.048
225.0 10 Al   0.5455 -0.5893  -32.5   1.641 -0.075  1.566 -0.177  1.743  0.044
225.0 10 Ac   0.5893 -0.5893  -32.7   1.789 -0.069  1.720 -0.158  1.879  0.042
225.0 10 Ar   0.6331 -0.5893  -33.0   1.786 -0.063  1.723 -0.134  1.857  0.038
225.0 11 Al   0.6044 -0.6482  -37.4   1.972 -0.066  1.906 -0.114  2.020  0.052
225.0 11 Ac   0.6482 -0.6482  -37.8   2.083 -0.061  2.022 -0.078  2.101  0.045
225.0 11 Ar   0.6920 -0.6482  -38.3   1.826 -0.056  1.770 -0.027  1.798  0.032
232.5 00 Al  -0.0438  0.0000    4.8   0.585 -0.218  0.367 -0.278  0.645  0.090
232.5 00 Ac   0.0000  0.0000    4.8   0.670 -0.212  0.458 -0.279  0.737  0.090
232.5 00 Ar   0.0438  0.0000    4.8   0.701 -0.206  0.495 -0.278  0.773  0.051
232.5 01 Al   0.0223 -0.0507    1.9   0.815 -0.209  0.606 -0.278  0.885  0.086
232.5 01 Ac   0.0661 -0.0507    1.9   0.673 -0.203  0.470 -0.278  0.749  0.088
232.5 01 Ar   0.1099 -0.0507    1.9   0.866 -0.197  0.669 -0.278  0.947  0.046
232.5 02 Al   0.0884 -0.1015   -1.0   0.769 -0.200  0.569 -0.278  0.847  0.088
232.5 02 Ac   0.1322 -0.1015   -1.1   0.878 -0.194  0.684 -0.277  0.961  0.078
232.5 02 Ar   0.1760 -0.1015   -1.1   0.884 -0.188  0.696 -0.277  0.972  0.050
232.5 03 Al   0.1545 -0.1522   -4.0   0.911 -0.191  0.720 -0.276  0.996  0.091
232.5 03 Ac   0.1983 -0.1522   -4.1   1.052 -0.185  0.867 -0.276  1.143  0.090
232.5 03 Ar   0.2421 -0.1522   -4.1   1.031 -0.179  0.852 -0.274  1.126  0.057
232.5 04 Al   0.2207 -0.2029   -7.0   1.087 -0.182  0.905 -0.274  1.179  0.088
232.5 04 Ac   0.2645 -0.2029   -7.1   1.213 -0.176  1.037 -0.273  1.310  0.084
232.5 04 Ar   0.3083 -0.2029   -7.1   1.145 -0.170  0.975 -0.271  1.245  0.049
232.5 05 Al   0.2868 -0.2537  -10.1   1.036 -0.173  0.863 -0.270  1.133  0.093
232.5 05 Ac   0.3306 -0.2537  -10.2   1.261 -0.167  1.094 -0.268  1.362  0.087
232.5 05 Ar   0.3744 -0.2537  -10.3   1.257 -0.162  1.095 -0.265  1.360  0.045
232.5 06 Al   0.3529 -0.3044  -13.3   1.285 -0.164  1.121 -0.264  1.385  0.083
232.5 06 Ac   0.3967 -0.3044  -13.3   1.341 -0.159  1.182 -0.260  1.442  0.084
232.5 06 Ar   0.4405 -0.3044  -13.5   1.460 -0.153  1.307 -0.256  1.562  0.042
232.5 07 Al   0.4190 -0.3551  -16.5   1.476 -0.156  1.320 -0.254  1.574  0.083
232.5 07 Ac   0.4628 -0.3551  -16.6   1.435 -0.150  1.285 -0.249  1.534  0.080
232.5 07 Ar   0.5066 -0.3551  -16.7   1.471 -0.144  1.327 -0.242  1.569  0.039
232.5 08 Al   0.4851 -0.4058  -19.9   1.549 -0.147  1.402 -0.239  1.641  0.084
232.5 08 Ac   0.5289 -0.4058  -20.0   1.662 -0.141  1.521 -0.231  1.752  0.079
232.5 08 Ar   0.5727 -0.4058  -20.2   1.616 -0.135  1.481 -0.221  1.702  0.037
232.5 09 Al   0.5512 -0.4566  -23.4   1.748 -0.138  1.610 -0.216  1.826  0.067
232.5 09 Ac   0.5950 -0.4566  -23.6   1.452 -0.132  1.320 -0.203  1.523  0.081
232.5 09 Ar   0.6388 -0.4566  -23.8   1.909 -0.126  1.783 -0.187  1.970  0.026
232.5 10 Al   0.6173 -0.5073  -27.1   1.883 -0.129  1.754 -0.180  1.933  0.072
232.5 10 Ac   0.6611 -0.5073  -27.3   1.827 -0.123  1.704 -0.158  1.862  0.064
232.5 10 Ar   0.7049 -0.5073  -27.6   1.801 -0.117  1.684 -0.131  1.815  0.031
232.5 11 Al   0.6834 -0.5580  -31.1   1.957 -0.120  1.837 -0.118  1.955  0.080
232.5 11 Ac   0.7272 -0.5580  -31.5   2.048 -0.114  1.934 -0.078  2.013  0.079
232.5 11 Ar   0.7710 -0.5580  -32.0   2.087 -0.108  1.979 -0.020  1.999  0.025
240.0 00 Al  -0.0438  0.0000    4.8   0.399 -0.158  0.241 -0.278  0.520  0.067
240.0 00 Ac   0.0000  0.0000    4.8   0.514 -0.152  0.362 -0.279  0.640  0.071
240.0 00 Ar   0.0438  0.0000    4.8   0.417 -0.146  0.271 -0.278  0.550  0.062
240.0 01 Al   0.0284 -0.0417    2.4   0.699 -0.149  0.550 -0.278  0.828  0.078
240.0 01 Ac   0.0722 -0.0417    2.4   0.557 -0.143  0.414 -0.278  0.692  0.066
240.0 01 Ar   0.1160 -0.0417    2.4   0.721 -0.137  0.584 -0.278  0.862  0.055
240.0 02 Al   0.1005 -0.0833    0.0   0.737 -0.139  0.598 -0.278  0.876  0.075
240.0 02 Ac   0.1443 -0.0833    0.0   0.881 -0.133  0.748 -0.277  1.026  0.063
240.0 02 Ar   0.1881 -0.0833   -0.1   0.939 -0.127  0.812 -0.277  1.089  0.049
240.0 03 Al   0.1727 -0.1250   -2.5   0.897 -0.129  0.768 -0.276  1.044  0.071
240.0 03 Ac   0.2165 -0.1250   -2.5   0.963 -0.123  0.840 -0.276  1.116  0.064
240.0 03 Ar   0.2603 -0.1250   -2.5   1.052 -0.117  0.935 -0.274  1.209  0.044
240.0 04 Al   0.2449 -0.1667   -4.9   1.028 -0.119  0.909 -0.274  1.183  0.071
240.0 04 Ac   0.2887 -0.1667   -5.0   1.095 -0.114  0.981 -0.273  1.253  0.063
240.0 04 Ar   0.3325 -0.1667   -5.1   0.994 -0.108  0.886 -0.271  1.156  0.048
240.0 05 Al   0.3170 -0.2083   -7.5   1.211 -0.109  1.102 -0.270  1.372  0.061
240.0 05 Ac   0.3608 -0.2083   -7.6   1.198 -0.103  1.095 -0.268  1.362  0.057
240.0 05 Ar   0.4046 -0.2083   -7.6   1.193 -0.098  1.095 -0.265  1.359  0.038
240.0 06 Al   0.3892 -0.2500  -10.1   1.332 -0.099  1.233 -0.264  1.497  0.067
240.0 06 Ac   0.4330 -0.2500  -10.2   1.553 -0.093  1.460 -0.260  1.720  0.052
240.0 06 Ar   0.4768 -0.2500  -10.3   1.490 -0.087  1.403 -0.255  1.659  0.037
240.0 07 Al   0.4614 -0.2917  -12.7   1.384 -0.089  1.295 -0.254  1.549  0.066
240.0 07 Ac   0.5052 -0.2917  -12.9   1.455 -0.084  1.371 -0.249  1.620  0.058
240.0 07 Ar   0.5490 -0.2917  -13.0   1.688 -0.078  1.610 -0.241  1.851  0.043
240.0 08 Al   0.5336 -0.3333  -15.5   1.750 -0.080  1.670 -0.240  1.910  0.053
240.0 08 Ac   0.5774 -0.3333  -15.7   1.672 -0.074  1.598 -0.231  1.829  0.056
240.0 08 Ar   0.6212 -0.3333  -15.8   1.743 -0.068  1.675 -0.220  1.894  0.047
240.0 09 Al   0.6057 -0.3750  -18.4   1.767 -0.070  1.697 -0.217  1.914  0.047
240.0 09 Ac   0.6495 -0.3750  -18.6   1.824 -0.064  1.760 -0.203  1.963  0.047
240.0 09 Ar   0.6933 -0.3750  -18.8   1.906 -0.058  1.848 -0.185  2.033  0.041
240.0 10 Al   0.6779 -0.4167  -21.4   1.863 -0.060  1.803 -0.181  1.985  0.041
240.0 10 Ac   0.7217 -0.4167  -21.7   1.845 -0.055  1.790 -0.158  1.948  0.046
240.0 10 Ar   0.7655 -0.4167  -22.0   1.872 -0.049  1.823 -0.128  1.951  0.041
240.0 11 Al   0.7501 -0.4583  -24.6   2.167 -0.051  2.116 -0.121  2.237  0.044
240.0 11 Ac   0.7939 -0.4583  -25.0   2.110 -0.045  2.065 -0.078  2.143  0.042
240.0 11 Ar   0.8377 -0.4583  -25.6   2.387 -0.039  2.348 -0.014  2.362  0.023
247.5 00 Al  -0.0438  0.0000    4.8   0.637 -0.219  0.418 -0.278  0.696  0.098
247.5 00 Ac   0.0000  0.0000    4.8   0.594 -0.213  0.381 -0.279  0.659  0.095
247.5 00 Ar   0.0438  0.0000    4.8   0.511 -0.207  0.304 -0.278  0.582  0.065
247.5 01 Al   0.0332 -0.0319    3.0   0.607 -0.208  0.399 -0.278  0.678  0.092
247.5 01 Ac   0.0770 -0.0319    3.0   0.699 -0.202  0.497 -0.278  0.775  0.086
247.5 01 Ar   0.1208 -0.0319    2.9   0.727 -0.197  0.530 -0.278  0.808  0.054
247.5 02 Al   0.1102 -0.0638    1.1   0.706 -0.198  0.508 -0.278  0.785  0.093
247.5 02 Ac   0.1540 -0.0638    1.1   0.925 -0.192  0.733 -0.277  1.010  0.081
247.5 02 Ar   0.1978 -0.0638    1.0   0.988 -0.186  0.802 -0.277  1.079  0.048
247.5 03 Al   0.1872 -0.0957   -0.8   1.094 -0.188  0.906 -0.277  1.182  0.088
247.5 03 Ac   0.2310 -0.0957   -0.8   1.082 -0.182  0.900 -0.276  1.176  0.084
247.5 03 Ar   0.2748 -0.0957   -0.9   1.021 -0.176  0.845 -0.274  1.120  0.048
247.5 04 Al   0.2642 -0.1276   -2.7   1.051 -0.177  0.874 -0.274  1.148  0.093
247.5 04 Ac   0.3080 -0.1276   -2.8   1.272 -0.171  1.101 -0.273  1.373  0.080
247.5 04 Ar   0.3518 -0.1276   -2.8   1.278 -0.166  1.112 -0.270  1.382  0.031
247.5 05 Al   0.3411 -0.1595   -4.7   1.314 -0.167  1.147 -0.270  1.418  0.086
247.5 05 Ac   0.3849 -0.1595   -4.8   1.403 -0.161  1.242 -0.268  1.510  0.079
247.5 05 Ar   0.4287 -0.1595   -4.8   1.332 -0.155  1.177 -0.264  1.442  0.031
247.5 06 Al   0.4181 -0.1913   -6.7   1.398 -0.157  1.241 -0.264  1.505  0.080
247.5 06 Ac   0.4619 -0.1913   -6.8   1.576 -0.151  1.425 -0.260  1.685  0.077
247.5 06 Ar   0.5057 -0.1913   -6.9   1.558 -0.145  1.413 -0.255  1.668  0.036
247.5 07 Al   0.4951 -0.2232   -8.8   1.564 -0.146  1.418 -0.255  1.673  0.078
247.5 07 Ac   0.5389 -0.2232   -8.9   1.729 -0.140  1.589 -0.249  1.838  0.074
247.5 07 Ar   0.5827 -0.2232   -9.0   1.731 -0.135  1.596 -0.241  1.836  0.024
247.5 08 Al   0.5721 -0.2551  -10.9   1.819 -0.136  1.683 -0.240  1.924  0.072
247.5 08 Ac   0.6159 -0.2551  -11.1   1.762 -0.130  1.632 -0.231  1.863  0.072
247.5 08 Ar   0.6597 -0.2551  -11.2   1.873 -0.124  1.749 -0.219  1.967  0.025
247.5 09 Al   0.6491 -0.2870  -13.1   1.870 -0.126  1.744 -0.218  1.962  0.075
247.5 09 Ac   0.6929 -0.2870  -13.3   1.913 -0.120  1.793 -0.203  1.996  0.070
247.5 09 Ar   0.7367 -0.2870  -13.6   1.881 -0.114  1.767 -0.184  1.951  0.027
247.5 10 Al   0.7261 -0.3189  -15.5   2.153 -0.115  2.038 -0.183  2.221  0.065
247.5 10 Ac   0.7699 -0.3189  -15.8   2.267 -0.109  2.158 -0.158  2.317  0.076
247.5 10 Ar   0.8137 -0.3189  -16.1   2.196 -0.104  2.092 -0.126  2.218  0.036
247.5 11 Al   0.8031 -0.3508  -18.0   2.376 -0.105  2.271 -0.124  2.395  0.066
247.5 11 Ac   0.8469 -0.3508  -18.4   2.349 -0.099  2.250 -0.078  2.329  0.073
247.5 11 Ar   0.8907 -0.3508  -19.0   2.380 -0.093  2.287 -0.008  2.295  0.029
255.0 00 Al  -0.0438  0.0000    4.8   0.588 -0.162  0.426 -0.278  0.704  0.078
255.0 00 Ac   0.0000  0.0000    4.8   0.611 -0.156  0.455 -0.279  0.733  0.075
255.0 00 Ar   0.0438  0.0000    4.8   0.409 -0.150  0.259 -0.278  0.537  0.065
255.0 01 Al   0.0367 -0.0216    3.6   0.670 -0.151  0.519 -0.278  0.797  0.084
255.0 01 Ac   0.0805 -0.0216    3.5   0.652 -0.145  0.507 -0.278  0.785  0.076
255.0 01 Ar   0.1243 -0.0216    3.5   0.653 -0.140  0.513 -0.278  0.791  0.061
255.0 02 Al   0.1172 -0.0431    2.3   0.750 -0.141  0.609 -0.278  0.887  0.079
255.0 02 Ac   0.1610 -0.0431    2.3   0.847 -0.135  0.712 -0.277  0.989  0.069
255.0 02 Ar   0.2048 -0.0431    2.2   0.855 -0.129  0.726 -0.277  1.003  0.052
255.0 03 Al   0.1977 -0.0647    1.0   0.935 -0.130  0.805 -0.277  1.082  0.066
255.0 03 Ac   0.2415 -0.0647    0.9   0.986 -0.124  0.862 -0.276  1.138  0.064
255.0 03 Ar   0.2853 -0.0647    0.9   0.979 -0.118  0.861 -0.274  1.136  0.052
255.0 04 Al   0.2782 -0.0863   -0.3   1.282 -0.119  1.163 -0.274  1.437  0.072
255.0 04 Ac   0.3220 -0.0863   -0.4   1.057 -0.113  0.944 -0.273  1.216  0.067
255.0 04 Ar   0.3658 -0.0863   -0.5   1.102 -0.107  0.995 -0.270  1.265  0.049
255.0 05 Al   0.3587 -0.1078   -1.7   1.194 -0.107  1.087 -0.270  1.357  0.070
255.0 05 Ac   0.4025 -0.1078   -1.8   1.284 -0.102  1.182 -0.268  1.450  0.064
255.0 05 Ar   0.4463 -0.1078   -1.9   1.393 -0.096  1.297 -0.264  1.562  0.029
255.0 06 Al   0.4392 -0.1294   -3.1   1.400 -0.096  1.304 -0.264  1.569  0.066
255.0 06 Ac   0.4830 -0.1294   -3.2   1.370 -0.091  1.279 -0.260  1.539  0.057
255.0 06 Ar   0.5268 -0.1294   -3.4   1.391 -0.085  1.306 -0.255  1.561  0.032
255.0 07 Al   0.5197 -0.1510   -4.6   1.510 -0.086  1.424 -0.255  1.679  0.060
255.0 07 Ac   0.5635 -0.1510   -4.7   1.517 -0.080  1.437 -0.249  1.686  0.050
255.0 07 Ar   0.6073 -0.1510   -4.9   1.748 -0.074  1.674 -0.240  1.914  0.037
255.0 08 Al   0.6002 -0.1725   -6.1   1.685 -0.075  1.610 -0.241  1.850  0.048
255.0 08 Ac   0.6440 -0.1725   -6.3   1.760 -0.069  1.691 -0.231  1.922  0.041
255.0 08 Ar   0.6878 -0.1725   -6.5   1.857 -0.063  1.794 -0.218  2.012  0.031
255.0 09 Al   0.6806 -0.1941   -7.7   1.902 -0.064  1.838 -0.219  2.056  0.058
255.0 09 Ac   0.7244 -0.1941   -7.9   2.125 -0.058  2.067 -0.203  2.270  0.044
255.0 09 Ar   0.7682 -0.1941   -8.2   2.045 -0.052  1.993 -0.183  2.176  0.026
255.0 10 Al   0.7611 -0.2157   -9.4   2.236 -0.053  2.183 -0.184  2.366  0.038
255.0 10 Ac   0.8049 -0.2157   -9.7   2.304 -0.047  2.257 -0.158  2.415  0.033
255.0 10 Ar   0.8487 -0.2157  -10.1   2.160 -0.041  2.119 -0.124  2.243  0.035
255.0 11 Al   0.8416 -0.2373  -11.3   2.152 -0.042  2.110 -0.125  2.235  0.043
255.0 11 Ac   0.8854 -0.2373  -11.7   2.425 -0.037  2.388 -0.078  2.466  0.041
255.0 11 Ar   0.9292 -0.2373  -12.3   2.464 -0.031  2.433 -0.004  2.438  0.018
262.5 00 Al  -0.0438  0.0000    4.8   0.632 -0.220  0.412 -0.278  0.691  0.097
262.5 00 Ac   0.0000  0.0000    4.8   0.568 -0.214  0.354 -0.279  0.632  0.090
262.5 00 Ar   0.0438  0.0000    4.8   0.640 -0.208  0.432 -0.278  0.711  0.059
262.5 01 Al   0.0388 -0.0109    4.2   0.704 -0.208  0.496 -0.278  0.774  0.095
262.5 01 Ac   0.0826 -0.0109    4.2   0.728 -0.203  0.525 -0.278  0.804  0.093
262.5 01 Ar   0.1264 -0.0109    4.1   0.782 -0.197  0.585 -0.278  0.863  0.055
262.5 02 Al   0.1214 -0.0218    3.5   0.806 -0.197  0.609 -0.278  0.887  0.093
262.5 02 Ac   0.1652 -0.0218    3.5   0.855 -0.192  0.663 -0.277  0.940  0.090
262.5 02 Ar   0.2090 -0.0218    3.4   0.783 -0.186  0.597 -0.277  0.874  0.050
262.5 03 Al   0.2041 -0.0326    2.8   0.851 -0.186  0.665 -0.277  0.941  0.089
262.5 03 Ac   0.2479 -0.0326    2.8   1.164 -0.180  0.984 -0.276  1.260  0.090
262.5 03 Ar   0.2917 -0.0326    2.7   1.142 -0.175  0.967 -0.274  1.241  0.041
262.5 04 Al   0.2867 -0.0435    2.1   1.032 -0.175  0.857 -0.274  1.131  0.089
262.5 04 Ac   0.3305 -0.0435    2.0   1.238 -0.169  1.069 -0.273  1.342  0.078
262.5 04 Ar   0.3743 -0.0435    2.0   1.168 -0.163  1.005 -0.270  1.275  0.041
262.5 05 Al   0.3693 -0.0544    1.3   1.298 -0.164  1.134 -0.271  1.405  0.085
262.5 05 Ac   0.4131 -0.0544    1.3   1.453 -0.158  1.295 -0.268  1.563  0.078
262.5 05 Ar   0.4569 -0.0544    1.2   1.237 -0.152  1.085 -0.264  1.349  0.036
262.5 06 Al   0.4519 -0.0653    0.5   1.488 -0.153  1.335 -0.265  1.599  0.085
262.5 06 Ac   0.4957 -0.0653    0.4   1.572 -0.147  1.425 -0.260  1.686  0.079
262.5 06 Ar   0.5395 -0.0653    0.3   1.516 -0.141  1.375 -0.255  1.630  0.034
262.5 07 Al   0.5345 -0.0761   -0.3   1.614 -0.142  1.472 -0.255  1.727  0.083
262.5 07 Ac   0.5783 -0.0761   -0.5   1.784 -0.136  1.648 -0.249  1.897  0.066
262.5 07 Ar   0.6221 -0.0761   -0.6   1.871 -0.130  1.741 -0.240  1.981  0.017
262.5 08 Al   0.6172 -0.0870   -1.2   1.788 -0.131  1.657 -0.241  1.898  0.074
262.5 08 Ac   0.6610 -0.0870   -1.4   1.923 -0.125  1.798 -0.231  2.029  0.076
262.5 08 Ar   0.7048 -0.0870   -1.6   1.904 -0.119  1.785 -0.218  2.002  0.021
262.5 09 Al   0.6998 -0.0979   -2.2   1.919 -0.120  1.799 -0.219  2.018  0.082
262.5 09 Ac   0.7436 -0.0979   -2.4   2.027 -0.114  1.913 -0.203  2.116  0.069
262.5 09 Ar   0.7874 -0.0979   -2.7   2.029 -0.108  1.921 -0.183  2.104  0.022
262.5 10 Al   0.7824 -0.1088   -3.3   2.089 -0.109  1.980 -0.184  2.164  0.074
262.5 10 Ac   0.8262 -0.1088   -3.6   2.321 -0.103  2.218 -0.158  2.376  0.061
262.5 10 Ar   0.8700 -0.1088   -3.9   2.178 -0.097  2.081 -0.123  2.205  0.033
262.5 11 Al   0.8650 -0.1196   -4.5   2.239 -0.098  2.141 -0.127  2.268  0.075
262.5 11 Ac   0.9088 -0.1196   -4.9   2.435 -0.092  2.343 -0.078  2.421  0.071
262.5 11 Ar   0.9526 -0.1196   -5.5   2.497 -0.086  2.411 -0.002  2.413  0.021
270.0 00 Al  -0.0438  0.0000    4.8   0.645 -0.166  0.479 -0.278  0.758  0.079
270.0 00 Ac   0.0000  0.0000    4.8   0.609 -0.160  0.449 -0.279  0.728  0.074
270.0 00 Ar   0.0438  0.0000    4.8   0.516 -0.154  0.362 -0.278  0.640  0.063
270.0 01 Al   0.0395  0.0000    4.8   0.589 -0.155  0.434 -0.278  0.712  0.078
270.0 01 Ac   0.0833  0.0000    4.8   0.752 -0.149  0.603 -0.278  0.881  0.076
270.0 01 Ar   0.1271  0.0000    4.8   0.650 -0.143  0.507 -0.278  0.785  0.060
270.0 02 Al   0.1229  0.0000    4.8   0.653 -0.144  0.509 -0.278  0.786  0.077
270.0 02 Ac   0.1667  0.0000    4.7   0.952 -0.138  0.814 -0.277  1.091  0.071
270.0 02 Ar   0.2105  0.0000    4.7   0.994 -0.132  0.862 -0.276  1.138  0.051
270.0 03 Al   0.2062  0.0000    4.7   0.994 -0.133  0.861 -0.277  1.138  0.074
270.0 03 Ac   0.2500  0.0000    4.6   0.974 -0.127  0.847 -0.276  1.122  0.066
270.0 03 Ar   0.2938  0.0000    4.6   1.099 -0.121  0.978 -0.274  1.252  0.056
270.0 04 Al   0.2895  0.0000    4.6   1.154 -0.121  1.033 -0.274  1.307  0.066
270.0 04 Ac   0.3333  0.0000    4.5   1.117 -0.116  1.001 -0.273  1.273  0.066
270.0 04 Ar   0.3771  0.0000    4.4   1.155 -0.110  1.045 -0.270  1.315  0.044
270.0 05 Al   0.3729  0.0000    4.5   1.273 -0.109  1.164 -0.271  1.435  0.067
270.0 05 Ac   0.4167  0.0000    4.4   1.462 -0.103  1.359 -0.268  1.627  0.062
270.0 05 Ar   0.4605  0.0000    4.3   1.271 -0.098  1.173 -0.264  1.438  0.037
270.0 06 Al   0.4562  0.0000    4.3   1.371 -0.098  1.273 -0.265  1.537  0.069
270.0 06 Ac   0.5000  0.0000    4.2   1.513 -0.092  1.421 -0.260  1.681  0.058
270.0 06 Ar   0.5438  0.0000    4.0   1.516 -0.086  1.430 -0.255  1.685  0.037
270.0 07 Al   0.5395  0.0000    4.0   1.525 -0.087  1.438 -0.255  1.693  0.067
270.0 07 Ac   0.5833  0.0000    3.9   1.700 -0.081  1.619 -0.249  1.868  0.050
270.0 07 Ar   0.6271  0.0000    3.7   1.590 -0.075  1.515 -0.240  1.755  0.041
270.0 08 Al   0.6229  0.0000    3.8   1.692 -0.076  1.616 -0.241  1.857  0.056
270.0 08 Ac   0.6667  0.0000    3.6   1.955 -0.070  1.885 -0.231  2.116  0.052
270.0 08 Ar   0.7105  0.0000    3.4   1.773 -0.064  1.709 -0.218  1.926  0.031
270.0 09 Al   0.7062  0.0000    3.4   1.915 -0.065  1.850 -0.219  2.069  0.053
270.0 09 Ac   0.7500  0.0000    3.2   2.026 -0.059  1.967 -0.203  2.170  0.046
270.0 09 Ar   0.7938  0.0000    2.9   1.958 -0.053  1.905 -0.182  2.088  0.027
270.0 10 Al   0.7895  0.0000    2.9   2.083 -0.053  2.030 -0.185  2.215  0.043
270.0 10 Ac   0.8333  0.0000    2.7   2.289 -0.048  2.241 -0.158  2.399  0.025
270.0 10 Ar   0.8771  0.0000    2.3   2.144 -0.042  2.102 -0.123  2.225  0.032
270.0 11 Al   0.8729  0.0000    2.3   2.241 -0.042  2.199 -0.127  2.325  0.039
270.0 11 Ac   0.9167  0.0000    1.9   2.490 -0.036  2.454 -0.078  2.532  0.047
270.0 11 Ar   0.9605  0.0000    1.3   2.455 -0.030  2.425 -0.001  2.426  0.018
277.5 00 Al  -0.0438  0.0000    4.8   0.498 -0.222  0.276 -0.278  0.555  0.086
277.5 00 Ac   0.0000  0.0000    4.8   0.713 -0.217  0.496 -0.279  0.775  0.087
277.5 00 Ar   0.0438  0.0000    4.8   0.519 -0.211  0.308 -0.278  0.586  0.049
277.5 01 Al   0.0388  0.0109    5.4   0.651 -0.211  0.440 -0.278  0.718  0.090
277.5 01 Ac   0.0826  0.0109    5.4   0.653 -0.205  0.448 -0.278  0.726  0.091
277.5 01 Ar   0.1264  0.0109    5.4   0.802 -0.200  0.602 -0.278  0.880  0.053
277.5 02 Al   0.1214  0.0218    6.0   0.835 -0.200  0.635 -0.278  0.913  0.090
277.5 02 Ac   0.1652  0.0218    6.0   0.860 -0.194  0.666 -0.277  0.943  0.088
277.5 02 Ar   0.2090  0.0218    5.9   0.920 -0.188  0.732 -0.277  1.008  0.041
277.5 03 Al   0.2041  0.0326    6.6   1.072 -0.189  0.883 -0.277  1.159  0.098
277.5 03 Ac   0.2479  0.0326    6.5   1.265 -0.183  1.082 -0.276  1.357  0.090
277.5 03 Ar   0.2917  0.0326    6.5   1.066 -0.177  0.889 -0.274  1.164  0.041
277.5 04 Al   0.2867  0.0435    7.1   1.161 -0.178  0.983 -0.274  1.257  0.093
277.5 04 Ac   0.3305  0.0435    7.0   1.096 -0.172  0.924 -0.273  1.197  0.089
277.5 04 Ar   0.3743  0.0435    6.9   1.145 -0.166  0.979 -0.270  1.250  0.038
277.5 05 Al   0.3693  0.0544    7.6   1.275 -0.167  1.108 -0.271  1.379  0.087
277.5 05 Ac   0.4131  0.0544    7.5   1.385 -0.161  1.224 -0.268  1.491  0.080
277.5 05 Ar   0.4569  0.0544    7.4   1.573 -0.155  1.418 -0.264  1.682  0.030
277.5 06 Al   0.4519  0.0653    8.0   1.549 -0.156  1.393 -0.265  1.657  0.087
277.5 06 Ac   0.4957  0.0653    7.9   1.605 -0.150  1.455 -0.260  1.715  0.083
277.5 06 Ar   0.5395  0.0653    7.8   1.466 -0.144  1.322 -0.255  1.577  0.031
277.5 07 Al   0.5345  0.0761    8.4   1.504 -0.145  1.359 -0.255  1.614  0.088
277.5 07 Ac   0.5783  0.0761    8.3   1.616 -0.139  1.477 -0.249  1.726  0.083
277.5 07 Ar   0.6221  0.0761    8.1   1.728 -0.133  1.595 -0.240  1.836  0.022
277.5 08 Al   0.6172  0.0870    8.8   1.825 -0.134  1.691 -0.241  1.932  0.076
277.5 08 Ac   0.6610  0.0870    8.6   1.780 -0.128  1.652 -0.231  1.883  0.075
277.5 08 Ar   0.7048  0.0870    8.4   1.974 -0.122  1.852 -0.218  2.070  0.021
277.5 09 Al   0.6998  0.0979    9.0   2.060 -0.123  1.937 -0.219  2.156  0.077
277.5 09 Ac   0.7436  0.0979    8.8   1.911 -0.117  1.794 -0.203  1.997  0.078
277.5 09 Ar   0.7874  0.0979    8.5   2.164 -0.111  2.053 -0.183  2.236  0.023
277.5 10 Al   0.7824  0.1088    9.2   2.221 -0.112  2.109 -0.184  2.293  0.066
277.5 10 Ac   0.8262  0.1088    8.9   2.272 -0.106  2.166 -0.158  2.325  0.065
277.5 10 Ar   0.8700  0.1088    8.5   2.280 -0.100  2.180 -0.123  2.303  0.031
277.5 11 Al   0.8650  0.1196    9.2   2.375 -0.101  2.274 -0.127  2.400  0.040
277.5 11 Ac   0.9088  0.1196    8.8   2.490 -0.095  2.395 -0.078  2.473  0.049
277.5 11 Ar   0.9526  0.1196    8.2   2.550 -0.089  2.461 -0.002  2.463  0.020
285.0 00 Al  -0.0438  0.0000    4.8   0.546 -0.169  0.377 -0.278  0.655  0.081
285.0 00 Ac   0.0000  0.0000    4.8   0.589 -0.163  0.426 -0.279  0.704  0.078
285.0 00 Ar   0.0438  0.0000    4.8   0.494 -0.157  0.337 -0.278  0.615  0.066
285.0 01 Al   0.0367  0.0216    6.0   0.627 -0.158  0.469 -0.278  0.747  0.077
285.0 01 Ac   0.0805  0.0216    6.0   0.753 -0.152  0.601 -0.278  0.879  0.074
285.0 01 Ar   0.1243  0.0216    6.0   0.965 -0.147  0.818 -0.278  1.096  0.049
285.0 02 Al   0.1172  0.0431    7.2   0.815 -0.148  0.667 -0.278  0.945  0.075
285.0 02 Ac   0.1610  0.0431    7.2   0.900 -0.142  0.758 -0.277  1.035  0.069
285.0 02 Ar   0.2048  0.0431    7.2   0.744 -0.136  0.608 -0.277  0.884  0.055
285.0 03 Al   0.1977  0.0647    8.4   0.958 -0.137  0.821 -0.277  1.097  0.073
285.0 03 Ac   0.2415  0.0647    8.4   1.106 -0.131  0.975 -0.276  1.251  0.073
285.0 03 Ar   0.2853  0.0647    8.3   1.259 -0.125  1.134 -0.274  1.408  0.038
285.0 04 Al   0.2782  0.0863    9.6   1.198 -0.126  1.072 -0.274  1.346  0.076
285.0 04 Ac   0.3220  0.0863    9.5   1.229 -0.120  1.109 -0.273  1.381  0.072
285.0 04 Ar   0.3658  0.0863    9.4   1.093 -0.114  0.979 -0.270  1.249  0.054
285.0 05 Al   0.3587  0.1078   10.7   1.302 -0.115  1.187 -0.270  1.458  0.070
285.0 05 Ac   0.4025  0.1078   10.6   1.303 -0.109  1.194 -0.268  1.461  0.073
285.0 05 Ar   0.4463  0.1078   10.5   1.306 -0.103  1.203 -0.264  1.468  0.042
285.0 06 Al   0.4392  0.1294   11.7   1.304 -0.104  1.200 -0.264  1.464  0.066
285.0 06 Ac   0.4830  0.1294   11.6   1.393 -0.098  1.295 -0.260  1.555  0.065
285.0 06 Ar   0.5268  0.1294   11.5   1.407 -0.093  1.314 -0.255  1.568  0.040
285.0 07 Al   0.5197  0.1510   12.8   1.663 -0.094  1.569 -0.255  1.824  0.048
285.0 07 Ac   0.5635  0.1510   12.6   1.556 -0.088  1.468 -0.249  1.717  0.058
285.0 07 Ar   0.6073  0.1510   12.5   1.641 -0.082  1.559 -0.240  1.800  0.039
285.0 08 Al   0.6002  0.1725   13.7   1.900 -0.083  1.817 -0.241  2.057  0.053
285.0 08 Ac   0.6440  0.1725   13.6   1.782 -0.077  1.705 -0.231  1.936  0.042
285.0 08 Ar   0.6878  0.1725   13.4   1.757 -0.071  1.686 -0.218  1.904  0.033
285.0 09 Al   0.6806  0.1941   14.6   1.939 -0.071  1.868 -0.219  2.087  0.058
285.0 09 Ac   0.7244  0.1941   14.4   1.972 -0.066  1.906 -0.203  2.109  0.052
285.0 09 Ar   0.7682  0.1941   14.2   2.070 -0.060  2.010 -0.183  2.193  0.034
285.0 10 Al   0.7611  0.2157   15.4   2.026 -0.060  1.966 -0.184  2.150  0.048
285.0 10 Ac   0.8049  0.2157   15.1   2.043 -0.054  1.989 -0.158  2.147  0.046
285.0 10 Ar   0.8487  0.2157   14.8   2.206 -0.048  2.158 -0.124  2.282  0.046
285.0 11 Al   0.8416  0.2373   16.1   2.250 -0.049  2.201 -0.125  2.327  0.034
285.0 11 Ac   0.8854  0.2373   15.7   2.334 -0.043  2.291 -0.078  2.369  0.033
285.0 11 Ar   0.9292  0.2373   15.1   2.431 -0.038  2.393 -0.004  2.397  0.032
292.5 00 Al  -0.0438  0.0000    4.8   0.556 -0.222  0.334 -0.278  0.613  0.091
292.5 00 Ac   0.0000  0.0000    4.8   0.628 -0.216  0.412 -0.279  0.690  0.092
292.5 00 Ar   0.0438  0.0000    4.8   0.660 -0.211  0.449 -0.278  0.727  0.049
292.5 01 Al   0.0332  0.0319    6.6   0.777 -0.212  0.565 -0.278  0.843  0.096
292.5 01 Ac   0.0770  0.0319    6.6   0.855 -0.206  0.649 -0.278  0.928  0.092
292.5 01 Ar   0.1208  0.0319    6.6   0.731 -0.200  0.531 -0.278  0.809  0.052
292.5 02 Al   0.1102  0.0638    8.4   0.912 -0.202  0.710 -0.278  0.988  0.091
292.5 02 Ac   0.1540  0.0638    8.4   0.879 -0.196  0.683 -0.277  0.960  0.091
292.5 02 Ar   0.1978  0.0638    8.4   1.025 -0.190  0.835 -0.277  1.112  0.050
292.5 03 Al   0.1872  0.0957   10.2   1.198 -0.191  1.007 -0.277  1.284  0.089
292.5 03 Ac   0.2310  0.0957   10.2   1.054 -0.186  0.868 -0.276  1.144  0.095
292.5 03 Ar   0.2748  0.0957   10.1   1.080 -0.180  0.900 -0.274  1.174  0.041
292.5 04 Al   0.2642  0.1276   12.0   1.119 -0.181  0.938 -0.274  1.212  0.089
292.5 04 Ac   0.3080  0.1276   11.9   1.248 -0.175  1.073 -0.273  1.346  0.089
292.5 04 Ar   0.3518  0.1276   11.8   1.086 -0.169  0.917 -0.270  1.188  0.040
292.5 05 Al   0.3411  0.1595   13.7   1.290 -0.171  1.119 -0.270  1.389  0.088
292.5 05 Ac   0.3849  0.1595   13.6   1.631 -0.165  1.466 -0.268  1.734  0.084
292.5 05 Ar   0.4287  0.1595   13.5   1.426 -0.159  1.267 -0.264  1.531  0.039
292.5 06 Al   0.4181  0.1913   15.4   1.368 -0.160  1.208 -0.264  1.472  0.093
292.5 06 Ac   0.4619  0.1913   15.3   1.430 -0.155  1.275 -0.260  1.535  0.089
292.5 06 Ar   0.5057  0.1913   15.1   1.385 -0.149  1.236 -0.255  1.492  0.036
292.5 07 Al   0.4951  0.2232   17.0   1.732 -0.150  1.582 -0.255  1.837  0.083
292.5 07 Ac   0.5389  0.2232   16.9   1.466 -0.144  1.322 -0.249  1.571  0.087
292.5 07 Ar   0.5827  0.2232   16.7   1.665 -0.138  1.527 -0.241  1.768  0.032
292.5 08 Al   0.5721  0.2551   18.6   1.736 -0.140  1.596 -0.240  1.836  0.074
292.5 08 Ac   0.6159  0.2551   18.5   1.765 -0.134  1.631 -0.231  1.862  0.083
292.5 08 Ar   0.6597  0.2551   18.3   1.854 -0.128  1.726 -0.219  1.945  0.018
292.5 09 Al   0.6491  0.2870   20.2   1.840 -0.129  1.711 -0.218  1.929  0.068
292.5 09 Ac   0.6929  0.2870   20.0   1.958 -0.124  1.834 -0.203  2.037  0.083
292.5 09 Ar   0.7367  0.2870   19.7   1.892 -0.118  1.774 -0.184  1.958  0.018
292.5 10 Al   0.7261  0.3189   21.6   2.018 -0.119  1.899 -0.183  2.081  0.067
292.5 10 Ac   0.7699  0.3189   21.3   2.142 -0.113  2.029 -0.158  2.188  0.063
292.5 10 Ar   0.8137  0.3189   21.0   2.079 -0.107  1.972 -0.126  2.098  0.034
292.5 11 Al   0.8031  0.3508   22.9   2.174 -0.109  2.065 -0.124  2.189  0.034
292.5 11 Ac   0.8469  0.3508   22.5   2.462 -0.103  2.359 -0.078  2.437  0.046
292.5 11 Ar   0.8907  0.3508   21.9   2.438 -0.097  2.341 -0.008  2.349  0.024
300.0 00 Al  -0.0438  0.0000    4.8   0.487 -0.173  0.314 -0.278  0.593  0.077
300.0 00 Ac   0.0000  0.0000    4.8   0.557 -0.167  0.390 -0.279  0.668  0.073
300.0 00 Ar   0.0438  0.0000    4.8   0.567 -0.161  0.406 -0.278  0.684  0.060
300.0 01 Al   0.0284  0.0417    7.2   0.685 -0.163  0.522 -0.278  0.800  0.076
300.0 01 Ac   0.0722  0.0417    7.2   0.719 -0.158  0.561 -0.278  0.840  0.074
300.0 01 Ar   0.1160  0.0417    7.2   0.816 -0.152  0.664 -0.278  0.942  0.053
300.0 02 Al   0.1005  0.0833    9.6   0.692 -0.153  0.539 -0.278  0.817  0.079
300.0 02 Ac   0.1443  0.0833    9.5   0.730 -0.147  0.583 -0.277  0.860  0.073
300.0 02 Ar   0.1881  0.0833    9.5   0.807 -0.142  0.665 -0.277  0.941  0.052
300.0 03 Al   0.1727  0.1250   11.9   0.908 -0.143  0.765 -0.276  1.042  0.068
300.0 03 Ac   0.2165  0.1250   11.9   0.863 -0.137  0.726 -0.276  1.001  0.063
300.0 03 Ar   0.2603  0.1250   11.8   0.951 -0.131  0.820 -0.274  1.095  0.052
300.0 04 Al   0.2449  0.1667   14.2   1.259 -0.133  1.126 -0.274  1.401  0.067
300.0 04 Ac   0.2887  0.1667   14.2   1.209 -0.128  1.081 -0.273  1.353  0.065
300.0 04 Ar   0.3325  0.1667   14.1   1.153 -0.122  1.031 -0.271  1.301  0.044
300.0 05 Al   0.3170  0.2083   16.6   1.201 -0.124  1.077 -0.270  1.348  0.062
300.0 05 Ac   0.3608  0.2083   16.5   1.223 -0.118  1.105 -0.268  1.373  0.063
300.0 05 Ar   0.4046  0.2083   16.4   1.236 -0.112  1.124 -0.265  1.389  0.042
300.0 06 Al   0.3892  0.2500   18.9   1.307 -0.114  1.193 -0.264  1.457  0.069
300.0 06 Ac   0.4330  0.2500   18.8   1.408 -0.108  1.300 -0.260  1.560  0.062
300.0 06 Ar   0.4768  0.2500   18.6   1.154 -0.102  1.052 -0.255  1.307  0.054
300.0 07 Al   0.4614  0.2917   21.1   1.474 -0.104  1.370 -0.254  1.625  0.062
300.0 07 Ac   0.5052  0.2917   21.0   1.592 -0.098  1.494 -0.249  1.743  0.057
300.0 07 Ar   0.5490  0.2917   20.9   1.577 -0.093  1.484 -0.241  1.725  0.042
300.0 08 Al   0.5336  0.3333   23.4   1.570 -0.095  1.475 -0.240  1.715  0.052
300.0 08 Ac   0.5774  0.3333   23.2   1.613 -0.089  1.524 -0.231  1.755  0.047
300.0 08 Ar   0.6212  0.3333   23.0   1.636 -0.083  1.553 -0.220  1.772  0.043
300.0 09 Al   0.6057  0.3750   25.6   1.786 -0.085  1.701 -0.217  1.918  0.041
300.0 09 Ac   0.6495  0.3750   25.4   1.872 -0.079  1.793 -0.203  1.996  0.038
300.0 09 Ar   0.6933  0.3750   25.2   1.730 -0.073  1.657 -0.185  1.842  0.039
300.0 10 Al   0.6779  0.4167   27.8   1.935 -0.075  1.860 -0.181  2.041  0.051
300.0 10 Ac   0.7217  0.4167   27.5   2.028 -0.069  1.959 -0.158  2.118  0.043
300.0 10 Ar   0.7655  0.4167   27.1   1.865 -0.064  1.801 -0.128  1.929  0.027
300.0 11 Al   0.7501  0.4583   29.8   2.007 -0.065  1.942 -0.121  2.063  0.050
300.0 11 Ac   0.7939  0.4583   29.4   2.093 -0.059  2.034 -0.078  2.112  0.039
300.0 11 Ar   0.8377  0.4583   28.8   2.255 -0.053  2.202 -0.014  2.216  0.032
307.5 00 Al  -0.0438  0.0000    4.8   0.611 -0.222  0.389 -0.278  0.667  0.092
307.5 00 Ac   0.0000  0.0000    4.8   0.568 -0.216  0.352 -0.279  0.630  0.091
307.5 00 Ar   0.0438  0.0000    4.8   0.600 -0.211  0.389 -0.278  0.668  0.049
307.5 01 Al   0.0223  0.0507    7.7   0.759 -0.213  0.546 -0.278  0.825  0.092
307.5 01 Ac   0.0661  0.0507    7.7   0.699 -0.208  0.491 -0.278  0.770  0.088
307.5 01 Ar   0.1099  0.0507    7.7   0.702 -0.202  0.500 -0.278  0.778  0.050
307.5 02 Al   0.0884  0.1015   10.6   0.759 -0.205  0.554 -0.278  0.831  0.092
307.5 02 Ac   0.1322  0.1015   10.6   0.816 -0.199  0.617 -0.277  0.894  0.088
307.5 02 Ar   0.1760  0.1015   10.5   0.960 -0.193  0.767 -0.277  1.043  0.045
307.5 03 Al   0.1545  0.1522   13.5   0.922 -0.196  0.726 -0.276  1.003  0.087
307.5 03 Ac   0.1983  0.1522   13.5   1.026 -0.190  0.836 -0.276  1.111  0.092
307.5 03 Ar   0.2421  0.1522   13.4   0.993 -0.184  0.809 -0.274  1.083  0.048
307.5 04 Al   0.2207  0.2029   16.4   1.254 -0.187  1.067 -0.274  1.341  0.091
307.5 04 Ac   0.2645  0.2029   16.3   1.053 -0.181  0.872 -0.273  1.144  0.092
307.5 04 Ar   0.3083  0.2029   16.3   1.114 -0.175  0.939 -0.271  1.210  0.043
307.5 05 Al   0.2868  0.2537   19.3   1.168 -0.178  0.990 -0.270  1.260  0.085
307.5 05 Ac   0.3306  0.2537   19.2   1.338 -0.172  1.166 -0.268  1.433  0.084
307.5 05 Ar   0.3744  0.2537   19.1   1.288 -0.166  1.122 -0.265  1.387  0.033
307.5 06 Al   0.3529  0.3044   22.2   1.318 -0.169  1.149 -0.264  1.412  0.092
307.5 06 Ac   0.3967  0.3044   22.1   1.253 -0.163  1.090 -0.260  1.350  0.085
307.5 06 Ar   0.4405  0.3044   22.0   1.222 -0.157  1.065 -0.256  1.321  0.037
307.5 07 Al   0.4190  0.3551   25.1   1.277 -0.160  1.117 -0.254  1.371  0.085
307.5 07 Ac   0.4628  0.3551   25.0   1.377 -0.154  1.223 -0.249  1.472  0.080
307.5 07 Ar   0.5066  0.3551   24.8   1.491 -0.149  1.342 -0.242  1.584  0.031
307.5 08 Al   0.4851  0.4058   28.0   1.512 -0.151  1.361 -0.239  1.600  0.083
307.5 08 Ac   0.5289  0.4058   27.8   1.502 -0.146  1.356 -0.231  1.587  0.079
307.5 08 Ar   0.5727  0.4058   27.6   1.639 -0.140  1.499 -0.221  1.719  0.034
307.5 09 Al   0.5512  0.4566   30.9   1.572 -0.143  1.429 -0.216  1.645  0.084
307.5 09 Ac   0.5950  0.4566   30.7   1.917 -0.137  1.780 -0.203  1.983  0.080
307.5 09 Ar   0.6388  0.4566   30.5   1.637 -0.131  1.506 -0.187  1.693  0.038
307.5 10 Al   0.6173  0.5073   33.8   1.778 -0.134  1.644 -0.180  1.824  0.063
307.5 10 Ac   0.6611  0.5073   33.5   1.911 -0.128  1.783 -0.158  1.942  0.079
307.5 10 Ar   0.7049  0.5073   33.2   1.782 -0.122  1.660 -0.131  1.791  0.020
307.5 11 Al   0.6834  0.5580   36.5   1.932 -0.125  1.807 -0.118  1.925  0.062
307.5 11 Ac   0.7272  0.5580   36.1   1.994 -0.119  1.875 -0.078  1.954  0.061
307.5 11 Ar   0.7710  0.5580   35.6   2.079 -0.113  1.966 -0.020  1.986  0.022
315.0 00 Al  -0.0438  0.0000    4.8   0.535 -0.176  0.359 -0.278  0.637  0.075
315.0 00 Ac   0.0000  0.0000    4.8   0.536 -0.170  0.366 -0.279  0.644  0.069
315.0 00 Ar   0.0438  0.0000    4.8   0.436 -0.164  0.272 -0.278  0.550  0.055
315.0 01 Al   0.0151  0.0589    8.2   0.610 -0.168  0.442 -0.278  0.720  0.073
315.0 01 Ac   0.0589  0.0589    8.2   0.653 -0.162  0.491 -0.278  0.770  0.074
315.0 01 Ar   0.1027  0.0589    8.2   0.709 -0.156  0.553 -0.278  0.830  0.054
315.0 02 Al   0.0741  0.1179   11.6   0.708 -0.160  0.548 -0.278  0.825  0.081
315.0 02 Ac   0.1179  0.1179   11.5   0.843 -0.154  0.689 -0.277  0.967  0.072
315.0 02 Ar   0.1617  0.1179   11.5   0.767 -0.149  0.618 -0.277  0.895  0.050
315.0 03 Al   0.1330  0.1768   14.9   0.916 -0.152  0.764 -0.276  1.041  0.070
315.0 03 Ac   0.1768  0.1768   14.9   0.813 -0.146  0.667 -0.276  0.943  0.077
315.0 03 Ar   0.2206  0.1768   14.9   0.904 -0.141  0.763 -0.275  1.037  0.050
315.0 04 Al   0.1919  0.2357   18.3   0.987 -0.143  0.844 -0.274  1.118  0.070
315.0 04 Ac   0.2357  0.2357   18.3   0.991 -0.138  0.853 -0.273  1.125  0.072
315.0 04 Ar   0.2795  0.2357   18.2   1.127 -0.132  0.995 -0.271  1.266  0.047
315.0 05 Al   0.2508  0.2946   21.8   1.101 -0.136  0.965 -0.270  1.235  0.072
315.0 05 Ac   0.2946  0.2946   21.7   1.147 -0.130  1.017 -0.268  1.285  0.068
315.0 05 Ar   0.3384  0.2946   21.6   1.094 -0.124  0.970 -0.265  1.235  0.059
315.0 06 Al   0.3098  0.3536   25.2   1.456 -0.128  1.328 -0.263  1.592  0.064
315.0 06 Ac   0.3536  0.3536   25.1   1.385 -0.122  1.263 -0.260  1.524  0.066
315.0 06 Ar   0.3974  0.3536   25.0   1.039 -0.116  0.923 -0.256  1.180  0.066
315.0 07 Al   0.3687  0.4125   28.7   1.225 -0.120  1.105 -0.253  1.358  0.072
315.0 07 Ac   0.4125  0.4125   28.6   1.301 -0.114  1.187 -0.249  1.435  0.072
315.0 07 Ar   0.4563  0.4125   28.5   1.281 -0.108  1.173 -0.243  1.416  0.061
315.0 08 Al   0.4276  0.4714   32.3   1.426 -0.112  1.314 -0.238  1.552  0.060
315.0 08 Ac   0.4714  0.4714   32.1   1.519 -0.106  1.413 -0.231  1.644  0.054
315.0 08 Ar   0.5152  0.4714   32.0   1.552 -0.100  1.452 -0.222  1.673  0.060
315.0 09 Al   0.4865  0.5303   35.9   1.533 -0.104  1.429 -0.215  1.644  0.055
315.0 09 Ac   0.5303  0.5303   35.7   1.319 -0.098  1.221 -0.203  1.424  0.066
315.0 09 Ar   0.5741  0.5303   35.5   1.566 -0.092  1.474 -0.189  1.663  0.059
315.0 10 Al   0.5455  0.5893   39.6   1.583 -0.096  1.487 -0.177  1.664  0.050
315.0 10 Ac   0.5893  0.5893   39.3   1.843 -0.090  1.753 -0.158  1.912  0.043
315.0 10 Ar   0.6331  0.5893   39.0   1.477 -0.084  1.393 -0.134  1.527  0.058
315.0 11 Al   0.6044  0.6482   43.2   1.622 -0.087  1.535 -0.114  1.649  0.062
315.0 11 Ac   0.6482  0.6482   42.8   1.904 -0.081  1.823 -0.078  1.901  0.062
315.0 11 Ar   0.6920  0.6482   42.3   1.875 -0.076  1.799 -0.027  1.827  0.031
322.5 00 Al  -0.0438  0.0000    4.8   0.604 -0.222  0.382 -0.278  0.660  0.095
322.5 00 Ac   0.0000  0.0000    4.8   0.628 -0.216  0.412 -0.279  0.691  0.090
322.5 00 Ar   0.0438  0.0000    4.8   0.721 -0.211  0.510 -0.278  0.788  0.048
322.5 01 Al   0.0069  0.0661    8.6   0.639 -0.216  0.423 -0.278  0.702  0.089
322.5 01 Ac   0.0507  0.0661    8.6   0.589 -0.210  0.379 -0.278  0.658  0.090
322.5 01 Ar   0.0945  0.0661    8.6   0.676 -0.204  0.472 -0.278  0.749  0.049
322.5 02 Al   0.0577  0.1322   12.4   0.865 -0.209  0.656 -0.278  0.933  0.091
322.5 02 Ac   0.1015  0.1322   12.4   0.688 -0.203  0.485 -0.277  0.762  0.092
322.5 02 Ar   0.1453  0.1322   12.3   0.717 -0.197  0.520 -0.277  0.797  0.048
322.5 03 Al   0.1084  0.1983   16.2   0.742 -0.202  0.540 -0.276  0.816  0.088
322.5 03 Ac   0.1522  0.1983   16.2   1.075 -0.196  0.879 -0.276  1.154  0.092
322.5 03 Ar   0.1960  0.1983   16.1   0.711 -0.190  0.521 -0.275  0.796  0.044
322.5 04 Al   0.1591  0.2645   20.1   0.978 -0.195  0.783 -0.274  1.056  0.094
322.5 04 Ac   0.2029  0.2645   20.0   1.038 -0.189  0.849 -0.273  1.122  0.093
322.5 04 Ar   0.2467  0.2645   20.0   0.941 -0.183  0.758 -0.271  1.029  0.039
322.5 05 Al   0.2099  0.3306   24.0   0.939 -0.188  0.751 -0.269  1.020  0.087
322.5 05 Ac   0.2537  0.3306   23.9   1.008 -0.182  0.826 -0.268  1.093  0.092
322.5 05 Ar   0.2975  0.3306   23.9   1.203 -0.177  1.026 -0.266  1.292  0.031
322.5 06 Al   0.2606  0.3967   28.0   1.023 -0.182  0.841 -0.263  1.104  0.086
322.5 06 Ac   0.3044  0.3967   27.9   1.213 -0.176  1.037 -0.260  1.297  0.085
322.5 06 Ar   0.3482  0.3967   27.8   1.197 -0.170  1.027 -0.257  1.284  0.039
322.5 07 Al   0.3113  0.4628   32.0   1.374 -0.175  1.199 -0.253  1.451  0.085
322.5 07 Ac   0.3551  0.4628   31.9   1.463 -0.169  1.294 -0.249  1.543  0.086
322.5 07 Ar   0.3989  0.4628   31.8   1.278 -0.163  1.115 -0.244  1.358  0.037
322.5 08 Al   0.3620  0.5289   36.2   1.364 -0.168  1.196 -0.237  1.433  0.078
322.5 08 Ac   0.4058  0.5289   36.1   1.431 -0.162  1.269 -0.231  1.500  0.086
322.5 08 Ar   0.4496  0.5289   36.0   1.289 -0.156  1.133 -0.223  1.356  0.035
322.5 09 Al   0.4128  0.5950   40.6   1.415 -0.161  1.254 -0.213  1.467  0.083
322.5 09 Ac   0.4566  0.5950   40.4   1.409 -0.155  1.254 -0.203  1.458  0.080
322.5 09 Ar   0.5004  0.5950   40.2   1.318 -0.148  1.170 -0.191  1.361  0.037
322.5 10 Al   0.4635  0.6611   45.1   1.490 -0.153  1.337 -0.175  1.512  0.067
322.5 10 Ac   0.5073  0.6611   44.8   1.646 -0.147  1.499 -0.158  1.658  0.081
322.5 10 Ar   0.5511  0.6611   44.5   1.549 -0.142  1.407 -0.138  1.545  0.035
322.5 11 Al   0.5142  0.7272   49.7   1.765 -0.146  1.619 -0.109  1.729  0.045
322.5 11 Ac   0.5580  0.7272   49.3   1.733 -0.141  1.592 -0.078  1.671  0.056
322.5 11 Ar   0.6018  0.7272   48.8   1.761 -0.135  1.626 -0.035  1.662  0.028
330.0 00 Al  -0.0438  0.0000    4.8   0.526 -0.179  0.347 -0.278  0.626  0.084
330.0 00 Ac   0.0000  0.0000    4.8   0.516 -0.173  0.343 -0.279  0.621  0.077
330.0 00 Ar   0.0438  0.0000    4.8   0.534 -0.167  0.367 -0.278  0.645  0.064
330.0 01 Al  -0.0021  0.0722    8.9   0.438 -0.173  0.265 -0.278  0.543  0.079
330.0 01 Ac   0.0417  0.0722    8.9   0.610 -0.168  0.442 -0.278  0.720  0.083
330.0 01 Ar   0.0855  0.0722    8.9   0.638 -0.162  0.476 -0.278  0.754  0.072
330.0 02 Al   0.0395  0.1443   13.1   0.636 -0.168  0.468 -0.278  0.745  0.084
330.0 02 Ac   0.0833  0.1443   13.1   0.827 -0.162  0.665 -0.277  0.942  0.074
330.0 02 Ar   0.1271  0.1443   13.1   0.677 -0.156  0.521 -0.277  0.798  0.061
330.0 03 Al   0.0812  0.2165   17.3   0.770 -0.162  0.608 -0.276  0.884  0.079
330.0 03 Ac   0.1250  0.2165   17.3   0.989 -0.156  0.833 -0.276  1.109  0.071
330.0 03 Ar   0.1688  0.2165   17.2   0.782 -0.151  0.631 -0.275  0.905  0.064
330.0 04 Al   0.1229  0.2887   21.5   0.821 -0.157  0.664 -0.273  0.937  0.080
330.0 04 Ac   0.1667  0.2887   21.5   0.810 -0.151  0.659 -0.273  0.932  0.080
330.0 04 Ar   0.2105  0.2887   21.5   0.832 -0.145  0.687 -0.271  0.958  0.070
330.0 05 Al   0.1645  0.3608   25.9   0.917 -0.150  0.767 -0.269  1.036  0.074
330.0 05 Ac   0.2083  0.3608   25.8   0.928 -0.144  0.784 -0.268  1.052  0.072
330.0 05 Ar   0.2521  0.3608   25.8   0.960 -0.138  0.822 -0.266  1.088  0.060
330.0 06 Al   0.2062  0.4330   30.3   0.988 -0.145  0.843 -0.262  1.105  0.067
330.0 06 Ac   0.2500  0.4330   30.3   1.176 -0.139  1.037 -0.260  1.297  0.064
330.0 06 Ar   0.2938  0.4330   30.2   1.122 -0.133  0.989 -0.257  1.246  0.063
330.0 07 Al   0.2479  0.5052   34.9   1.214 -0.139  1.075 -0.252  1.327  0.058
330.0 07 Ac   0.2917  0.5052   34.8   1.075 -0.133  0.942 -0.249  1.190  0.064
330.0 07 Ar   0.3355  0.5052   34.7   0.836 -0.127  0.709 -0.244  0.953  0.056
330.0 08 Al   0.2895  0.5774   39.7   0.808 -0.133  0.675 -0.236  0.911  0.065
330.0 08 Ac   0.3333  0.5774   39.6   1.140 -0.127  1.013 -0.231  1.244  0.058
330.0 08 Ar   0.3771  0.5774   39.5   1.152 -0.122  1.030 -0.224  1.255  0.054
330.0 09 Al   0.3312  0.6495   44.8   1.360 -0.128  1.232 -0.211  1.443  0.057
330.0 09 Ac   0.3750  0.6495   44.6   1.220 -0.122  1.098 -0.203  1.301  0.051
330.0 09 Ar   0.4188  0.6495   44.5   1.410 -0.116  1.294 -0.193  1.487  0.040
330.0 10 Al   0.3729  0.7217   50.2   1.147 -0.122  1.025 -0.172  1.197  0.060
330.0 10 Ac   0.4167  0.7217   49.9   1.245 -0.116  1.129 -0.158  1.287  0.054
330.0 10 Ar   0.4605  0.7217   49.7   1.253 -0.110  1.143 -0.141  1.285  0.045
330.0 11 Al   0.4145  0.7939   55.9   1.331 -0.116  1.215 -0.104  1.319  0.073
330.0 11 Ac   0.4583  0.7939   55.5   1.507 -0.110  1.397 -0.078  1.475  0.067
330.0 11 Ar   0.5021  0.7939   55.1   1.507 -0.105  1.402 -0.044  1.446  0.043
337.5 00 Al  -0.0438  0.0000    4.8   0.526 -0.222  0.304 -0.278  0.583  0.090
337.5 00 Ac   0.0000  0.0000    4.8   0.733 -0.216  0.517 -0.279  0.795  0.092
337.5 00 Ar   0.0438  0.0000    4.8   0.523 -0.211  0.312 -0.278  0.590  0.050
337.5 01 Al  -0.0119  0.0770    9.2   0.578 -0.218  0.360 -0.278  0.638  0.093
337.5 01 Ac   0.0319  0.0770    9.2   0.729 -0.212  0.517 -0.278  0.795  0.091
337.5 01 Ar   0.0757  0.0770    9.2   0.785 -0.205  0.580 -0.278  0.858  0.047
337.5 02 Al   0.0200  0.1540   13.7   0.827 -0.213  0.614 -0.277  0.891  0.091
337.5 02 Ac   0.0638  0.1540   13.6   0.820 -0.207  0.613 -0.277  0.890  0.095
337.5 02 Ar   0.1076  0.1540   13.6   0.916 -0.201  0.715 -0.277  0.992  0.044
337.5 03 Al   0.0519  0.2310   18.1   0.839 -0.208  0.631 -0.276  0.906  0.089
337.5 03 Ac   0.0957  0.2310   18.1   0.735 -0.203  0.532 -0.276  0.808  0.091
337.5 03 Ar   0.1395  0.2310   18.1   0.549 -0.197  0.352 -0.275  0.627  0.056
337.5 04 Al   0.0838  0.3080   22.7   0.881 -0.204  0.677 -0.273  0.950  0.086
337.5 04 Ac   0.1276  0.3080   22.7   0.854 -0.198  0.656 -0.273  0.929  0.088
337.5 04 Ar   0.1714  0.3080   22.7   0.994 -0.192  0.802 -0.272  1.074  0.046
337.5 05 Al   0.1157  0.3849   27.4   1.007 -0.200  0.807 -0.269  1.076  0.095
337.5 05 Ac   0.1595  0.3849   27.4   1.140 -0.194  0.946 -0.268  1.213  0.088
337.5 05 Ar   0.2033  0.3849   27.3   0.849 -0.188  0.661 -0.266  0.927  0.044
337.5 06 Al   0.1475  0.4619   32.2   0.891 -0.196  0.695 -0.262  0.957  0.089
337.5 06 Ac   0.1913  0.4619   32.2   1.024 -0.190  0.834 -0.260  1.094  0.093
337.5 06 Ar   0.2351  0.4619   32.1   1.105 -0.184  0.921 -0.258  1.179  0.042
337.5 07 Al   0.1794  0.5389   37.3   0.855 -0.191  0.664 -0.251  0.915  0.084
337.5 07 Ac   0.2232  0.5389   37.2   1.005 -0.186  0.819 -0.249  1.068  0.081
337.5 07 Ar   0.2670  0.5389   37.1   1.083 -0.180  0.903 -0.245  1.149  0.042
337.5 08 Al   0.2113  0.6159   42.6   1.204 -0.187  1.017 -0.235  1.252  0.080
337.5 08 Ac   0.2551  0.6159   42.5   1.111 -0.181  0.930 -0.231  1.161  0.084
337.5 08 Ar   0.2989  0.6159   42.4   1.223 -0.175  1.048 -0.226  1.274  0.042
337.5 09 Al   0.2432  0.6929   48.4   1.227 -0.183  1.044 -0.209  1.254  0.075
337.5 09 Ac   0.2870  0.6929   48.2   1.235 -0.177  1.058 -0.203  1.261  0.088
337.5 09 Ar   0.3308  0.6929   48.1   1.046 -0.171  0.875 -0.195  1.070  0.046
337.5 10 Al   0.2751  0.7699   54.6   1.236 -0.179  1.057 -0.169  1.226  0.061
337.5 10 Ac   0.3189  0.7699   54.4   1.212 -0.173  1.039 -0.158  1.197  0.081
337.5 10 Ar   0.3627  0.7699   54.2   1.104 -0.167  0.937 -0.145  1.082  0.045
337.5 11 Al   0.3070  0.8469   61.7   1.319 -0.174  1.145 -0.098  1.243  0.057
337.5 11 Ac   0.3508  0.8469   61.3   1.402 -0.168  1.234 -0.078  1.312  0.060
337.5 11 Ar   0.3946  0.8469   60.9   1.361 -0.163  1.198 -0.052  1.250  0.034
345.0 00 Al  -0.0438  0.0000    4.8   0.324 -0.182  0.142 -0.278  0.421  0.072
345.0 00 Ac   0.0000  0.0000    4.8   0.582 -0.176  0.406 -0.279  0.684  0.072
345.0 00 Ar   0.0438  0.0000    4.8   0.501 -0.170  0.331 -0.278  0.609  0.057
345.0 01 Al  -0.0222  0.0805    9.4   0.617 -0.179  0.438 -0.278  0.717  0.075
345.0 01 Ac   0.0216  0.0805    9.4   0.604 -0.173  0.431 -0.278  0.709  0.069
345.0 01 Ar   0.0654  0.0805    9.4   0.608 -0.167  0.441 -0.278  0.719  0.052
345.0 02 Al  -0.0007  0.1610   14.1   0.672 -0.176  0.496 -0.277  0.773  0.076
345.0 02 Ac   0.0431  0.1610   14.1   0.753 -0.170  0.583 -0.277  0.860  0.072
345.0 02 Ar   0.0869  0.1610   14.0   0.755 -0.164  0.591 -0.277  0.868  0.051
345.0 03 Al   0.0209  0.2415   18.8   0.909 -0.173  0.736 -0.276  1.012  0.071
345.0 03 Ac   0.0647  0.2415   18.8   0.734 -0.167  0.567 -0.276  0.843  0.074
345.0 03 Ar   0.1085  0.2415   18.7   0.563 -0.162  0.401 -0.275  0.676  0.063
345.0 04 Al   0.0425  0.3220   23.6   0.711 -0.169  0.542 -0.273  0.815  0.085
345.0 04 Ac   0.0863  0.3220   23.6   0.643 -0.165  0.478 -0.273  0.750  0.078
345.0 04 Ar   0.1301  0.3220   23.5   0.937 -0.159  0.778 -0.272  1.050  0.066
345.0 05 Al   0.0640  0.4025   28.5   0.688 -0.167  0.521 -0.268  0.789  0.076
345.0 05 Ac   0.1078  0.4025   28.5   0.658 -0.161  0.497 -0.268  0.764  0.075
345.0 05 Ar   0.1516  0.4025   28.5   0.773 -0.155  0.618 -0.267  0.884  0.056
345.0 06 Al   0.0856  0.4830   33.7   0.617 -0.164  0.453 -0.261  0.714  0.075
345.0 06 Ac   0.1294  0.4830   33.6   0.994 -0.158  0.836 -0.260  1.096  0.067
345.0 06 Ar   0.1732  0.4830   33.6   0.777 -0.152  0.625 -0.259  0.883  0.061
345.0 07 Al   0.1072  0.5635   39.1   0.721 -0.161  0.560 -0.250  0.810  0.083
345.0 07 Ac   0.1510  0.5635   39.0   1.044 -0.155  0.889 -0.249  1.137  0.069
345.0 07 Ar   0.1948  0.5635   39.0   0.805 -0.149  0.656 -0.246  0.902  0.071
345.0 08 Al   0.1287  0.6440   44.8   0.581 -0.158  0.423 -0.233  0.656  0.083
345.0 08 Ac   0.1725  0.6440   44.8   0.970 -0.152  0.818 -0.231  1.048  0.064
345.0 08 Ar   0.2163  0.6440   44.7   0.905 -0.146  0.759 -0.227  0.986  0.068
345.0 09 Al   0.1503  0.7244   51.1   0.830 -0.155  0.675 -0.207  0.882  0.071
345.0 09 Ac   0.1941  0.7244   51.0   0.832 -0.149  0.683 -0.203  0.886  0.069
345.0 09 Ar   0.2379  0.7244   50.9   1.046 -0.143  0.903 -0.198  1.100  0.067
345.0 10 Al   0.1719  0.8049   58.2   0.864 -0.151  0.713 -0.165  0.878  0.072
345.0 10 Ac   0.2157  0.8049   58.0   0.793 -0.145  0.648 -0.158  0.806  0.070
345.0 10 Ar   0.2595  0.8049   57.9   0.764 -0.139  0.625 -0.149  0.774  0.070
345.0 11 Al   0.1935  0.8854   66.6   1.000 -0.148  0.852 -0.092  0.943  0.082
345.0 11 Ac   0.2373  0.8854   66.3   1.080 -0.142  0.938 -0.078  1.016  0.084
345.0 11 Ar   0.2811  0.8854   66.0   1.101 -0.136  0.965 -0.061  1.026  0.063
352.5 00 Al  -0.0438  0.0000    4.8   0.466 -0.221  0.245 -0.278  0.523  0.085
352.5 00 Ac   0.0000  0.0000    4.8   0.721 -0.215  0.506 -0.279  0.784  0.088
352.5 00 Ar   0.0438  0.0000    4.8   0.630 -0.210  0.420 -0.278  0.698  0.048
352.5 01 Al  -0.0329  0.0826    9.5   0.645 -0.220  0.425 -0.278  0.703  0.085
352.5 01 Ac   0.0109  0.0826    9.5   0.646 -0.214  0.432 -0.278  0.710  0.087
352.5 01 Ar   0.0547  0.0826    9.5   0.775 -0.208  0.567 -0.278  0.845  0.045
352.5 02 Al  -0.0220  0.1652   14.3   0.750 -0.218  0.532 -0.277  0.809  0.086
352.5 02 Ac   0.0218  0.1652   14.3   0.686 -0.213  0.473 -0.277  0.750  0.087
352.5 02 Ar   0.0656  0.1652   14.3   0.624 -0.207  0.417 -0.277  0.694  0.043
352.5 03 Al  -0.0112  0.2479   19.2   0.673 -0.217  0.456 -0.276  0.732  0.085
352.5 03 Ac   0.0326  0.2479   19.1   0.819 -0.211  0.608 -0.276  0.884  0.085
352.5 03 Ar   0.0764  0.2479   19.1   0.660 -0.205  0.455 -0.275  0.730  0.046
352.5 04 Al  -0.0003  0.3305   24.1   0.716 -0.215  0.501 -0.273  0.774  0.084
352.5 04 Ac   0.0435  0.3305   24.1   0.774 -0.210  0.564 -0.273  0.836  0.085
352.5 04 Ar   0.0873  0.3305   24.1   0.888 -0.204  0.684 -0.272  0.957  0.041
352.5 05 Al   0.0106  0.4131   29.2   0.657 -0.214  0.443 -0.268  0.711  0.081
352.5 05 Ac   0.0544  0.4131   29.2   0.731 -0.208  0.523 -0.268  0.791  0.085
352.5 05 Ar   0.0982  0.4131   29.2   0.705 -0.202  0.503 -0.267  0.770  0.043
352.5 06 Al   0.0215  0.4957   34.5   0.661 -0.213  0.448 -0.261  0.708  0.079
352.5 06 Ac   0.0653  0.4957   34.5   0.942 -0.207  0.735 -0.260  0.995  0.082
352.5 06 Ar   0.1091  0.4957   34.5   0.929 -0.201  0.728 -0.259  0.987  0.044
352.5 07 Al   0.0323  0.5783   40.1   0.770 -0.211  0.559 -0.249  0.808  0.078
352.5 07 Ac   0.0761  0.5783   40.1   0.840 -0.205  0.635 -0.249  0.883  0.079
352.5 07 Ar   0.1199  0.5783   40.1   0.857 -0.199  0.658 -0.247  0.906  0.041
352.5 08 Al   0.0432  0.6610   46.2   0.891 -0.210  0.681 -0.232  0.913  0.075
352.5 08 Ac   0.0870  0.6610   46.1   0.772 -0.204  0.568 -0.231  0.799  0.078
352.5 08 Ar   0.1308  0.6610   46.1   0.730 -0.198  0.532 -0.229  0.761  0.042
352.5 09 Al   0.0541  0.7436   52.8   0.965 -0.208  0.757 -0.205  0.962  0.065
352.5 09 Ac   0.0979  0.7436   52.8   0.895 -0.202  0.693 -0.203  0.896  0.073
352.5 09 Ar   0.1417  0.7436   52.7   0.950 -0.196  0.754 -0.200  0.954  0.037
352.5 10 Al   0.0650  0.8262   60.5   1.206 -0.207  0.999 -0.161  1.161  0.050
352.5 10 Ac   0.1088  0.8262   60.4   0.963 -0.201  0.762 -0.158  0.921  0.061
352.5 10 Ar   0.1526  0.8262   60.3   0.724 -0.195  0.529 -0.153  0.683  0.039
352.5 11 Al   0.0758  0.9088   70.0   1.058 -0.205  0.853 -0.084  0.938  0.036
352.5 11 Ac   0.1196  0.9088   69.9   1.057 -0.199  0.858 -0.078  0.936  0.042
352.5 11 Ar   0.1634  0.9088   69.7   1.145 -0.194  0.951 -0.069  1.020  0.045
  0.0 00 Bt   0.0000  0.0438    7.3   0.044  0.301  0.345 -0.278  0.624  0.096
  0.0 00 Bm   0.0000  0.0000    4.8   0.155  0.301  0.456 -0.279  0.734  0.093
  0.0 00 Bb   0.0000 -0.0438    2.3   0.000  0.301  0.301 -0.278  0.579  0.085
  0.0 01 Bt   0.0000  0.1271   12.1   0.199  0.301  0.500 -0.278  0.778  0.098
  0.0 01 Bm   0.0000  0.0833    9.6   0.027  0.301  0.328 -0.278  0.606  0.095
  0.0 01 Bb   0.0000  0.0395    7.1  -0.049  0.301  0.252 -0.278  0.531  0.079
  0.0 02 Bt   0.0000  0.2105   16.9   0.347  0.302  0.649 -0.276  0.925  0.098
  0.0 02 Bm   0.0000  0.1667   14.4   0.149  0.302  0.451 -0.277  0.728  0.093
  0.0 02 Bb   0.0000  0.1229   11.9   0.105  0.302  0.407 -0.278  0.685  0.084
  0.0 03 Bt   0.0000  0.2938   21.9   0.241  0.302  0.543 -0.274  0.817  0.100
  0.0 03 Bm   0.0000  0.2500   19.3   0.265  0.302  0.567 -0.276  0.843  0.095
  0.0 03 Bb   0.0000  0.2062   16.7   0.197  0.302  0.499 -0.277  0.776  0.088
  0.0 04 Bt   0.0000  0.3771   27.0   0.041  0.302  0.343 -0.270  0.613  0.100
  0.0 04 Bm   0.0000  0.3333   24.3   0.031  0.302  0.333 -0.273  0.605  0.097
  0.0 04 Bb   0.0000  0.2895   21.6   0.054  0.302  0.356 -0.274  0.630  0.090
  0.0 05 Bt   0.0000  0.4605   32.2   0.129  0.302  0.431 -0.264  0.695  0.099
  0.0 05 Bm   0.0000  0.4167   29.4   0.353  0.302  0.655 -0.268  0.923  0.089
  0.0 05 Bb   0.0000  0.3729   26.7   0.037  0.302  0.339 -0.271  0.610  0.090
  0.0 06 Bt   0.0000  0.5438   37.7   0.074  0.303  0.377 -0.255  0.632  0.098
  0.0 06 Bm   0.0000  0.5000   34.8   0.070  0.303  0.373 -0.260  0.633  0.094
  0.0 06 Bb   0.0000  0.4562   31.9   0.009  0.303  0.312 -0.265  0.577  0.094
  0.0 07 Bt   0.0000  0.6271   43.6   0.115  0.303  0.418 -0.240  0.658  0.100
  0.0 07 Bm   0.0000  0.5833   40.5   0.240  0.303  0.543 -0.249  0.791  0.087
  0.0 07 Bb   0.0000  0.5395   37.5  -0.091  0.303  0.212 -0.255  0.468  0.094
  0.0 08 Bt   0.0000  0.7105   50.1   0.161  0.303  0.464 -0.218  0.682  0.098
  0.0 08 Bm   0.0000  0.6667   46.6   0.133  0.303  0.436 -0.231  0.666  0.096
  0.0 08 Bb   0.0000  0.6229   43.3   0.061  0.303  0.364 -0.241  0.605  0.096
  0.0 09 Bt   0.0000  0.7938   57.3   0.148  0.303  0.451 -0.182  0.634  0.097
  0.0 09 Bm   0.0000  0.7500   53.4   0.313  0.303  0.616 -0.203  0.819  0.093
  0.0 09 Bb   0.0000  0.7062   49.7  -0.007  0.303  0.296 -0.219  0.515  0.101
  0.0 10 Bt   0.0000  0.8771   66.1   0.192  0.304  0.496 -0.123  0.619  0.096
  0.0 10 Bm   0.0000  0.8333   61.2   0.178  0.304  0.482 -0.158  0.641  0.095
  0.0 10 Bb   0.0000  0.7895   56.9   0.083  0.304  0.387 -0.185  0.571  0.100
  0.0 11 Bt   0.0000  0.9605   78.6   0.490  0.304  0.794 -0.001  0.795  0.104
  0.0 11 Bm   0.0000  0.9167   71.2   0.239  0.304  0.543 -0.078  0.621  0.085
  0.0 11 Bb   0.0000  0.8729   65.6   0.214  0.304  0.518 -0.127  0.644  0.104
  7.5 00 Bt   0.0000  0.0438    7.3   0.453 -0.005  0.448 -0.278  0.726  0.112
  7.5 00 Bm   0.0000  0.0000    4.8   0.553 -0.005  0.548 -0.279  0.826  0.107
  7.5 00 Bb   0.0000 -0.0438    2.3   0.354 -0.005  0.349 -0.278  0.628  0.097
  7.5 01 Bt  -0.0109  0.1264   12.1   0.468 -0.005  0.463 -0.278  0.741  0.110
  7.5 01 Bm  -0.0109  0.0826    9.5   0.313 -0.006  0.307 -0.278  0.586  0.101
  7.5 01 Bb  -0.0109  0.0388    7.0   0.373 -0.006  0.367 -0.278  0.646  0.100
  7.5 02 Bt  -0.0218  0.2090   16.9   0.428 -0.007  0.421 -0.277  0.698  0.106
  7.5 02 Bm  -0.0218  0.1652   14.3   0.245 -0.007  0.238 -0.277  0.515  0.102
  7.5 02 Bb  -0.0218  0.1214   11.8   0.290 -0.007  0.283 -0.278  0.561  0.086
  7.5 03 Bt  -0.0326  0.2917   21.8   0.531 -0.008  0.523 -0.274  0.797  0.110
  7.5 03 Bm  -0.0326  0.2479   19.1   0.488 -0.008  0.480 -0.276  0.756  0.103
  7.5 03 Bb  -0.0326  0.2041   16.6   0.399 -0.008  0.391 -0.277  0.668  0.094
  7.5 04 Bt  -0.0435  0.3743   26.8   0.157 -0.010  0.147 -0.270  0.417  0.103
  7.5 04 Bm  -0.0435  0.3305   24.1   0.182 -0.010  0.172 -0.273  0.445  0.092
  7.5 04 Bb  -0.0435  0.2867   21.5   0.402 -0.010  0.392 -0.274  0.666  0.090
  7.5 05 Bt  -0.0544  0.4569   32.0   0.339 -0.010  0.329 -0.264  0.593  0.099
  7.5 05 Bm  -0.0544  0.4131   29.2   0.232 -0.010  0.222 -0.268  0.490  0.093
  7.5 05 Bb  -0.0544  0.3693   26.5   0.265 -0.010  0.255 -0.271  0.526  0.094
  7.5 06 Bt  -0.0653  0.5395   37.4   0.399 -0.012  0.387 -0.255  0.642  0.105
  7.5 06 Bm  -0.0653  0.4957   34.5   0.327 -0.012  0.315 -0.260  0.575  0.093
  7.5 06 Bb  -0.0653  0.4519   31.7   0.255 -0.012  0.243 -0.265  0.508  0.095
  7.5 07 Bt  -0.0761  0.6221   43.2   0.288 -0.013  0.275 -0.240  0.515  0.105
  7.5 07 Bm  -0.0761  0.5783   40.1   0.270 -0.013  0.257 -0.249  0.506  0.095
  7.5 07 Bb  -0.0761  0.5345   37.1   0.107 -0.013  0.094 -0.255  0.349  0.099
  7.5 08 Bt  -0.0870  0.7048   49.6   0.271 -0.014  0.257 -0.218  0.475  0.099
  7.5 08 Bm  -0.0870  0.6610   46.1   0.226 -0.014  0.212 -0.231  0.443  0.098
  7.5 08 Bb  -0.0870  0.6172   42.9   0.343 -0.014  0.329 -0.241  0.570  0.099
  7.5 09 Bt  -0.0979  0.7874   56.7   0.435 -0.015  0.420 -0.183  0.603  0.110
  7.5 09 Bm  -0.0979  0.7436   52.8   0.341 -0.015  0.326 -0.203  0.529  0.096
  7.5 09 Bb  -0.0979  0.6998   49.2   0.180 -0.015  0.165 -0.219  0.384  0.104
  7.5 10 Bt  -0.1088  0.8700   65.1   0.411 -0.017  0.394 -0.123  0.517  0.110
  7.5 10 Bm  -0.1088  0.8262   60.4   0.440 -0.017  0.423 -0.158  0.581  0.106
  7.5 10 Bb  -0.1088  0.7824   56.2   0.293 -0.017  0.276 -0.184  0.461  0.112
  7.5 11 Bt  -0.1196  0.9526   76.6   0.644 -0.017  0.627 -0.002  0.629  0.113
  7.5 11 Bm  -0.1196  0.9088   69.9   0.525 -0.017  0.508 -0.078  0.587  0.100
  7.5 11 Bb  -0.1196  0.8650   64.5   0.290 -0.017  0.273 -0.127  0.399  0.116
 15.0 00 Bt   0.0000  0.0438    7.3   0.225  0.296  0.521 -0.278  0.799  0.093
 15.0 00 Bm   0.0000  0.0000    4.8   0.064  0.296  0.360 -0.279  0.638  0.085
 15.0 00 Bb   0.0000 -0.0438    2.3  -0.001  0.296  0.295 -0.278  0.574  0.076
 15.0 01 Bt  -0.0216  0.1243   11.9   0.048  0.294  0.342 -0.278  0.620  0.096
 15.0 01 Bm  -0.0216  0.0805    9.4   0.148  0.294  0.442 -0.278  0.720  0.088
 15.0 01 Bb  -0.0216  0.0367    6.9  -0.022  0.294  0.272 -0.278  0.550  0.078
 15.0 02 Bt  -0.0431  0.2048   16.6   0.133  0.291  0.424 -0.277  0.701  0.099
 15.0 02 Bm  -0.0431  0.1610   14.1   0.124  0.291  0.415 -0.277  0.692  0.094
 15.0 02 Bb  -0.0431  0.1172   11.5   0.001  0.291  0.292 -0.278  0.570  0.087
 15.0 03 Bt  -0.0647  0.2853   21.4   0.166  0.288  0.454 -0.274  0.729  0.099
 15.0 03 Bm  -0.0647  0.2415   18.8  -0.002  0.288  0.286 -0.276  0.562  0.094
 15.0 03 Bb  -0.0647  0.1977   16.2  -0.047  0.288  0.241 -0.277  0.518  0.082
 15.0 04 Bt  -0.0863  0.3658   26.2  -0.075  0.286  0.211 -0.270  0.482  0.090
 15.0 04 Bm  -0.0863  0.3220   23.6  -0.037  0.286  0.249 -0.273  0.521  0.087
 15.0 04 Bb  -0.0863  0.2782   20.9  -0.124  0.286  0.162 -0.274  0.437  0.079
 15.0 05 Bt  -0.1078  0.4463   31.3  -0.016  0.283  0.267 -0.264  0.531  0.092
 15.0 05 Bm  -0.1078  0.4025   28.5   0.028  0.283  0.311 -0.268  0.579  0.090
 15.0 05 Bb  -0.1078  0.3587   25.8  -0.207  0.283  0.076 -0.270  0.346  0.085
 15.0 06 Bt  -0.1294  0.5268   36.5   0.078  0.281  0.359 -0.255  0.614  0.102
 15.0 06 Bm  -0.1294  0.4830   33.6  -0.415  0.281 -0.134 -0.260  0.127  0.085
 15.0 06 Bb  -0.1294  0.4392   30.8  -0.085  0.281  0.196 -0.264  0.460  0.082
 15.0 07 Bt  -0.1510  0.6073   42.1   0.028  0.278  0.306 -0.240  0.546  0.094
 15.0 07 Bm  -0.1510  0.5635   39.0  -0.388  0.278 -0.110 -0.249  0.138  0.087
 15.0 07 Bb  -0.1510  0.5197   36.0  -0.104  0.278  0.174 -0.255  0.429  0.089
 15.0 08 Bt  -0.1725  0.6878   48.1   0.197  0.276  0.473 -0.218  0.691  0.095
 15.0 08 Bm  -0.1725  0.6440   44.8  -0.169  0.276  0.107 -0.231  0.338  0.085
 15.0 08 Bb  -0.1725  0.6002   41.6  -0.194  0.276  0.082 -0.241  0.323  0.097
 15.0 09 Bt  -0.1941  0.7682   54.7  -0.212  0.273  0.061 -0.183  0.244  0.092
 15.0 09 Bm  -0.1941  0.7244   51.0   0.002  0.273  0.275 -0.203  0.478  0.100
 15.0 09 Bb  -0.1941  0.6806   47.5  -0.383  0.273 -0.110 -0.219  0.109  0.107
 15.0 10 Bt  -0.2157  0.8487   62.4  -0.086  0.270  0.184 -0.124  0.308  0.099
 15.0 10 Bm  -0.2157  0.8049   58.0  -0.012  0.270  0.258 -0.158  0.416  0.095
 15.0 10 Bb  -0.2157  0.7611   54.1  -0.119  0.270  0.151 -0.184  0.335  0.110
 15.0 11 Bt  -0.2373  0.9292   71.7   0.185  0.268  0.453 -0.004  0.457  0.110
 15.0 11 Bm  -0.2373  0.8854   66.3   0.064  0.268  0.332 -0.078  0.411  0.101
 15.0 11 Bb  -0.2373  0.8416   61.6  -0.070  0.268  0.198 -0.125  0.323  0.110
 22.5 00 Bt   0.0000  0.0438    7.3   0.433 -0.010  0.423 -0.278  0.701  0.106
 22.5 00 Bm   0.0000  0.0000    4.8   0.323 -0.010  0.313 -0.279  0.592  0.093
 22.5 00 Bb   0.0000 -0.0438    2.3   0.262 -0.010  0.252 -0.278  0.530  0.091
 22.5 01 Bt  -0.0319  0.1208   11.7   0.358 -0.014  0.344 -0.278  0.622  0.102
 22.5 01 Bm  -0.0319  0.0770    9.2   0.402 -0.014  0.388 -0.278  0.666  0.099
 22.5 01 Bb  -0.0319  0.0332    6.7   0.464 -0.014  0.450 -0.278  0.729  0.087
 22.5 02 Bt  -0.0638  0.1978   16.2   0.377 -0.018  0.359 -0.277  0.636  0.106
 22.5 02 Bm  -0.0638  0.1540   13.6   0.516 -0.018  0.498 -0.277  0.775  0.102
 22.5 02 Bb  -0.0638  0.1102   11.1   0.301 -0.018  0.283 -0.278  0.561  0.090
 22.5 03 Bt  -0.0957  0.2748   20.7   0.192 -0.022  0.170 -0.274  0.445  0.107
 22.5 03 Bm  -0.0957  0.2310   18.1   0.264 -0.022  0.242 -0.276  0.517  0.095
 22.5 03 Bb  -0.0957  0.1872   15.6   0.113 -0.022  0.091 -0.277  0.367  0.090
 22.5 04 Bt  -0.1276  0.3518   25.3   0.245 -0.026  0.219 -0.270  0.490  0.103
 22.5 04 Bm  -0.1276  0.3080   22.7   0.143 -0.026  0.117 -0.273  0.390  0.099
 22.5 04 Bb  -0.1276  0.2642   20.1   0.108 -0.026  0.082 -0.274  0.356  0.094
 22.5 05 Bt  -0.1595  0.4287   30.1   0.144 -0.030  0.114 -0.264  0.378  0.105
 22.5 05 Bm  -0.1595  0.3849   27.4   0.263 -0.030  0.233 -0.268  0.501  0.098
 22.5 05 Bb  -0.1595  0.3411   24.7   0.102 -0.030  0.072 -0.270  0.343  0.099
 22.5 06 Bt  -0.1913  0.5057   35.1   0.092 -0.034  0.058 -0.255  0.313  0.112
 22.5 06 Bm  -0.1913  0.4619   32.2   0.227 -0.034  0.193 -0.260  0.453  0.096
 22.5 06 Bb  -0.1913  0.4181   29.4   0.005 -0.034 -0.029 -0.264  0.235  0.097
 22.5 07 Bt  -0.2232  0.5827   40.2   0.190 -0.038  0.152 -0.241  0.393  0.108
 22.5 07 Bm  -0.2232  0.5389   37.2   0.171 -0.038  0.133 -0.249  0.382  0.100
 22.5 07 Bb  -0.2232  0.4951   34.3  -0.093 -0.038 -0.131 -0.255  0.123  0.103
 22.5 08 Bt  -0.2551  0.6597   45.8   0.248 -0.042  0.206 -0.219  0.425  0.110
 22.5 08 Bm  -0.2551  0.6159   42.5   0.204 -0.042  0.162 -0.231  0.393  0.105
 22.5 08 Bb  -0.2551  0.5721   39.4  -0.031 -0.042 -0.073 -0.240  0.167  0.104
 22.5 09 Bt  -0.2870  0.7367   51.8   0.040 -0.045 -0.005 -0.184  0.179  0.116
 22.5 09 Bm  -0.2870  0.6929   48.2  -0.051 -0.045 -0.096 -0.203  0.107  0.108
 22.5 09 Bb  -0.2870  0.6491   44.9  -0.136 -0.045 -0.181 -0.218  0.037  0.115
 22.5 10 Bt  -0.3189  0.8137   58.4   0.006 -0.050 -0.044 -0.126  0.082  0.116
 22.5 10 Bm  -0.3189  0.7699   54.4   0.118 -0.050  0.068 -0.158  0.226  0.114
 22.5 10 Bb  -0.3189  0.7261   50.8   0.012 -0.050 -0.038 -0.183  0.145  0.111
 22.5 11 Bt  -0.3508  0.8907   65.8   0.227 -0.054  0.173 -0.008  0.181  0.123
 22.5 11 Bm  -0.3508  0.8469   61.3   0.077 -0.054  0.023 -0.078  0.102  0.109
 22.5 11 Bb  -0.3508  0.8031   57.2   0.049 -0.054 -0.005 -0.124  0.119  0.118
 30.0 00 Bt   0.0000  0.0438    7.3   0.130  0.291  0.421 -0.278  0.699  0.100
 30.0 00 Bm   0.0000  0.0000    4.8   0.246  0.291  0.537 -0.279  0.816  0.094
 30.0 00 Bb   0.0000 -0.0438    2.3  -0.059  0.291  0.232 -0.278  0.510  0.085
 30.0 01 Bt  -0.0417  0.1160   11.5  -0.023  0.286  0.263 -0.278  0.541  0.099
 30.0 01 Bm  -0.0417  0.0722    8.9   0.087  0.286  0.373 -0.278  0.651  0.094
 30.0 01 Bb  -0.0417  0.0284    6.4   0.056  0.286  0.342 -0.278  0.621  0.087
 30.0 02 Bt  -0.0833  0.1881   15.6  -0.074  0.281  0.207 -0.277  0.483  0.096
 30.0 02 Bm  -0.0833  0.1443   13.1   0.041  0.281  0.322 -0.277  0.599  0.100
 30.0 02 Bb  -0.0833  0.1005   10.6  -0.065  0.281  0.216 -0.278  0.494  0.091
 30.0 03 Bt  -0.1250  0.2603   19.8   0.131  0.275  0.406 -0.274  0.681  0.104
 30.0 03 Bm  -0.1250  0.2165   17.3  -0.092  0.275  0.183 -0.276  0.458  0.093
 30.0 03 Bb  -0.1250  0.1727   14.7  -0.202  0.275  0.073 -0.276  0.349  0.092
 30.0 04 Bt  -0.1667  0.3325   24.1  -0.121  0.270  0.149 -0.271  0.419  0.100
 30.0 04 Bm  -0.1667  0.2887   21.5   0.008  0.270  0.278 -0.273  0.550  0.096
 30.0 04 Bb  -0.1667  0.2449   18.9  -0.166  0.270  0.104 -0.274  0.378  0.093
 30.0 05 Bt  -0.2083  0.4046   28.5  -0.103  0.265  0.162 -0.265  0.427  0.097
 30.0 05 Bm  -0.2083  0.3608   25.8  -0.290  0.265 -0.025 -0.268  0.242  0.086
 30.0 05 Bb  -0.2083  0.3170   23.2  -0.355  0.265 -0.090 -0.270  0.180  0.093
 30.0 06 Bt  -0.2500  0.4768   33.1  -0.412  0.259 -0.153 -0.255  0.103  0.097
 30.0 06 Bm  -0.2500  0.4330   30.3  -0.299  0.259 -0.040 -0.260  0.220  0.086
 30.0 06 Bb  -0.2500  0.3892   27.5  -0.424  0.259 -0.165 -0.264  0.099  0.092
 30.0 07 Bt  -0.2917  0.5490   37.8  -0.468  0.254 -0.214 -0.241  0.028  0.101
 30.0 07 Bm  -0.2917  0.5052   34.8  -0.437  0.254 -0.183 -0.249  0.065  0.095
 30.0 07 Bb  -0.2917  0.4614   32.0  -0.516  0.254 -0.262 -0.254 -0.008  0.092
 30.0 08 Bt  -0.3333  0.6212   42.7  -0.302  0.249 -0.053 -0.220  0.166  0.097
 30.0 08 Bm  -0.3333  0.5774   39.6  -0.222  0.249  0.027 -0.231  0.257  0.089
 30.0 08 Bb  -0.3333  0.5336   36.6  -0.455  0.249 -0.206 -0.240  0.034  0.093
 30.0 09 Bt  -0.3750  0.6933   47.9  -0.237  0.244  0.007 -0.185  0.193  0.097
 30.0 09 Bm  -0.3750  0.6495   44.6  -0.479  0.244 -0.235 -0.203 -0.032  0.095
 30.0 09 Bb  -0.3750  0.6057   41.5  -0.416  0.244 -0.172 -0.217  0.046  0.100
 30.0 10 Bt  -0.4167  0.7655   53.5  -0.333  0.238 -0.095 -0.128  0.033  0.099
 30.0 10 Bm  -0.4167  0.7217   49.9  -0.400  0.238 -0.162 -0.158 -0.003  0.095
 30.0 10 Bb  -0.4167  0.6779   46.6  -0.397  0.238 -0.159 -0.181  0.022  0.110
 30.0 11 Bt  -0.4583  0.8377   59.3  -0.274  0.233 -0.041 -0.014 -0.028  0.109
 30.0 11 Bm  -0.4583  0.7939   55.5  -0.422  0.233 -0.189 -0.078 -0.110  0.099
 30.0 11 Bb  -0.4583  0.7501   51.9  -0.563  0.233 -0.330 -0.121 -0.209  0.111
 37.5 00 Bt   0.0000  0.0438    7.3   0.273 -0.015  0.258 -0.278  0.537  0.114
 37.5 00 Bm   0.0000  0.0000    4.8   0.482 -0.015  0.467 -0.279  0.745  0.114
 37.5 00 Bb   0.0000 -0.0438    2.3   0.500 -0.015  0.485 -0.278  0.763  0.100
 37.5 01 Bt  -0.0507  0.1099   11.1   0.394 -0.022  0.372 -0.278  0.650  0.120
 37.5 01 Bm  -0.0507  0.0661    8.6   0.239 -0.022  0.217 -0.278  0.495  0.108
 37.5 01 Bb  -0.0507  0.0223    6.1   0.292 -0.022  0.270 -0.278  0.548  0.102
 37.5 02 Bt  -0.1015  0.1760   14.9   0.243 -0.028  0.215 -0.277  0.492  0.112
 37.5 02 Bm  -0.1015  0.1322   12.4   0.361 -0.028  0.333 -0.277  0.610  0.105
 37.5 02 Bb  -0.1015  0.0884    9.8   0.285 -0.028  0.257 -0.278  0.534  0.104
 37.5 03 Bt  -0.1522  0.2421   18.8   0.227 -0.034  0.193 -0.274  0.467  0.117
 37.5 03 Bm  -0.1522  0.1983   16.2   0.142 -0.034  0.108 -0.276  0.383  0.113
 37.5 03 Bb  -0.1522  0.1545   13.6   0.187 -0.034  0.153 -0.276  0.429  0.109
 37.5 04 Bt  -0.2029  0.3083   22.6   0.221 -0.041  0.180 -0.271  0.451  0.114
 37.5 04 Bm  -0.2029  0.2645   20.0   0.032 -0.041 -0.009 -0.273  0.264  0.112
 37.5 04 Bb  -0.2029  0.2207   17.4  -0.002 -0.041 -0.043 -0.274  0.231  0.108
 37.5 05 Bt  -0.2537  0.3744   26.6  -0.025 -0.047 -0.072 -0.265  0.193  0.118
 37.5 05 Bm  -0.2537  0.3306   23.9   0.094 -0.047  0.047 -0.268  0.315  0.117
 37.5 05 Bb  -0.2537  0.2868   21.3  -0.131 -0.047 -0.178 -0.270  0.092  0.111
 37.5 06 Bt  -0.3044  0.4405   30.6  -0.099 -0.054 -0.153 -0.256  0.103  0.116
 37.5 06 Bm  -0.3044  0.3967   27.9  -0.076 -0.054 -0.130 -0.260  0.130  0.113
 37.5 06 Bb  -0.3044  0.3529   25.2  -0.140 -0.054 -0.194 -0.264  0.069  0.106
 37.5 07 Bt  -0.3551  0.5066   34.8  -0.169 -0.061 -0.230 -0.242  0.012  0.115
 37.5 07 Bm  -0.3551  0.4628   31.9  -0.076 -0.061 -0.137 -0.249  0.111  0.112
 37.5 07 Bb  -0.3551  0.4190   29.2  -0.282 -0.061 -0.343 -0.254 -0.089  0.111
 37.5 08 Bt  -0.4058  0.5727   39.1  -0.111 -0.066 -0.177 -0.221  0.044  0.113
 37.5 08 Bm  -0.4058  0.5289   36.1  -0.056 -0.066 -0.122 -0.231  0.108  0.114
 37.5 08 Bb  -0.4058  0.4851   33.2  -0.373 -0.066 -0.439 -0.239 -0.200  0.114
 37.5 09 Bt  -0.4566  0.6388   43.5  -0.284 -0.073 -0.357 -0.187 -0.170  0.110
 37.5 09 Bm  -0.4566  0.5950   40.4  -0.254 -0.073 -0.327 -0.203 -0.124  0.104
 37.5 09 Bb  -0.4566  0.5512   37.4  -0.396 -0.073 -0.469 -0.216 -0.253  0.112
 37.5 10 Bt  -0.5073  0.7049   48.1  -0.324 -0.079 -0.403 -0.131 -0.273  0.107
 37.5 10 Bm  -0.5073  0.6611   44.8  -0.295 -0.079 -0.374 -0.158 -0.216  0.104
 37.5 10 Bb  -0.5073  0.6173   41.7  -0.472 -0.079 -0.551 -0.180 -0.372  0.119
 37.5 11 Bt  -0.5580  0.7710   52.6  -0.147 -0.086 -0.233 -0.020 -0.212  0.120
 37.5 11 Bm  -0.5580  0.7272   49.3  -0.370 -0.086 -0.456 -0.078 -0.378  0.112
 37.5 11 Bb  -0.5580  0.6834   46.1  -0.345 -0.086 -0.431 -0.118 -0.313  0.123
 45.0 00 Bt   0.0000  0.0438    7.3   0.189  0.284  0.473 -0.278  0.752  0.098
 45.0 00 Bm   0.0000  0.0000    4.8   0.223  0.284  0.507 -0.279  0.785  0.093
 45.0 00 Bb   0.0000 -0.0438    2.3   0.058  0.284  0.342 -0.278  0.621  0.085
 45.0 01 Bt  -0.0589  0.1027   10.7   0.135  0.276  0.411 -0.278  0.689  0.099
 45.0 01 Bm  -0.0589  0.0589    8.2  -0.083  0.276  0.193 -0.278  0.471  0.093
 45.0 01 Bb  -0.0589  0.0151    5.7   0.013  0.276  0.289 -0.278  0.568  0.085
 45.0 02 Bt  -0.1179  0.1617   14.1  -0.193  0.268  0.075 -0.277  0.351  0.089
 45.0 02 Bm  -0.1179  0.1179   11.5  -0.046  0.268  0.222 -0.277  0.499  0.096
 45.0 02 Bb  -0.1179  0.0741    9.0  -0.119  0.268  0.149 -0.278  0.426  0.097
 45.0 03 Bt  -0.1768  0.2206   17.5  -0.283  0.261 -0.022 -0.275  0.253  0.089
 45.0 03 Bm  -0.1768  0.1768   14.9  -0.250  0.261  0.011 -0.276  0.287  0.086
 45.0 03 Bb  -0.1768  0.1330   12.4  -0.235  0.261  0.026 -0.276  0.302  0.091
 45.0 04 Bt  -0.2357  0.2795   20.9  -0.142  0.253  0.111 -0.271  0.382  0.094
 45.0 04 Bm  -0.2357  0.2357   18.3  -0.179  0.253  0.074 -0.273  0.347  0.088
 45.0 04 Bb  -0.2357  0.1919   15.7  -0.463  0.253 -0.210 -0.274  0.064  0.089
 45.0 05 Bt  -0.2946  0.3384   24.3  -0.165  0.246  0.081 -0.265  0.346  0.090
 45.0 05 Bm  -0.2946  0.2946   21.7  -0.469  0.246 -0.223 -0.268  0.044  0.092
 45.0 05 Bb  -0.2946  0.2508   19.1  -0.440  0.246 -0.194 -0.270  0.076  0.089
 45.0 06 Bt  -0.3536  0.3974   27.8  -0.611  0.239 -0.372 -0.256 -0.116  0.093
 45.0 06 Bm  -0.3536  0.3536   25.1  -0.453  0.239 -0.214 -0.260  0.046  0.086
 45.0 06 Bb  -0.3536  0.3098   22.5  -0.531  0.239 -0.292 -0.263 -0.028  0.087
 45.0 07 Bt  -0.4125  0.4563   31.4  -0.555  0.231 -0.324 -0.243 -0.081  0.095
 45.0 07 Bm  -0.4125  0.4125   28.6  -0.607  0.231 -0.376 -0.249 -0.127  0.086
 45.0 07 Bb  -0.4125  0.3687   25.9  -0.725  0.231 -0.494 -0.253 -0.241  0.093
 45.0 08 Bt  -0.4714  0.5152   35.0  -0.457  0.224 -0.233 -0.222 -0.011  0.096
 45.0 08 Bm  -0.4714  0.4714   32.1  -0.624  0.224 -0.400 -0.231 -0.169  0.094
 45.0 08 Bb  -0.4714  0.4276   29.4  -0.657  0.224 -0.433 -0.238 -0.195  0.093
 45.0 09 Bt  -0.5303  0.5741   38.6  -0.507  0.216 -0.291 -0.189 -0.102  0.106
 45.0 09 Bm  -0.5303  0.5303   35.7  -0.707  0.216 -0.491 -0.203 -0.288  0.089
 45.0 09 Bb  -0.5303  0.4865   32.9  -0.716  0.216 -0.500 -0.215 -0.285  0.104
 45.0 10 Bt  -0.5893  0.6331   42.3  -0.605  0.208 -0.397 -0.134 -0.263  0.106
 45.0 10 Bm  -0.5893  0.5893   39.3  -0.742  0.208 -0.534 -0.158 -0.376  0.095
 45.0 10 Bb  -0.5893  0.5455   36.4  -0.823  0.208 -0.615 -0.177 -0.438  0.106
 45.0 11 Bt  -0.6482  0.6920   45.7  -0.779  0.201 -0.578 -0.027 -0.551  0.114
 45.0 11 Bm  -0.6482  0.6482   42.8  -0.743  0.201 -0.542 -0.078 -0.464  0.095
 45.0 11 Bb  -0.6482  0.6044   39.9  -0.891  0.201 -0.690 -0.114 -0.576  0.116
 52.5 00 Bt   0.0000  0.0438    7.3   0.483 -0.020  0.463 -0.278  0.742  0.110
 52.5 00 Bm   0.0000  0.0000    4.8   0.553 -0.020  0.533 -0.279  0.811  0.106
 52.5 00 Bb   0.0000 -0.0438    2.3   0.483 -0.020  0.463 -0.278  0.742  0.090
 52.5 01 Bt  -0.0661  0.0945   10.2   0.306 -0.029  0.277 -0.278  0.555  0.103
 52.5 01 Bm  -0.0661  0.0507    7.7   0.547 -0.029  0.518 -0.278  0.797  0.105
 52.5 01 Bb  -0.0661  0.0069    5.2   0.375 -0.029  0.346 -0.278  0.624  0.092
 52.5 02 Bt  -0.1322  0.1453   13.1   0.182 -0.038  0.144 -0.277  0.421  0.108
 52.5 02 Bm  -0.1322  0.1015   10.6   0.172 -0.038  0.134 -0.277  0.411  0.099
 52.5 02 Bb  -0.1322  0.0577    8.1   0.141 -0.038  0.103 -0.278  0.381  0.096
 52.5 03 Bt  -0.1983  0.1960   16.0   0.065 -0.045  0.020 -0.275  0.295  0.104
 52.5 03 Bm  -0.1983  0.1522   13.5   0.029 -0.046 -0.017 -0.276  0.258  0.102
 52.5 03 Bb  -0.1983  0.1084   10.9  -0.065 -0.045 -0.110 -0.276  0.166  0.088
 52.5 04 Bt  -0.2645  0.2467   18.9   0.037 -0.054 -0.017 -0.271  0.254  0.111
 52.5 04 Bm  -0.2645  0.2029   16.3   0.028 -0.054 -0.026 -0.273  0.246  0.104
 52.5 04 Bb  -0.2645  0.1591   13.8  -0.155 -0.054 -0.209 -0.274  0.065  0.097
 52.5 05 Bt  -0.3306  0.2975   21.8  -0.164 -0.063 -0.227 -0.266  0.039  0.109
 52.5 05 Bm  -0.3306  0.2537   19.2  -0.253 -0.063 -0.316 -0.268 -0.048  0.101
 52.5 05 Bb  -0.3306  0.2099   16.6  -0.314 -0.063 -0.377 -0.269 -0.108  0.099
 52.5 06 Bt  -0.3967  0.3482   24.7  -0.146 -0.071 -0.217 -0.257  0.040  0.111
 52.5 06 Bm  -0.3967  0.3044   22.1  -0.239 -0.071 -0.310 -0.260 -0.050  0.106
 52.5 06 Bb  -0.3967  0.2606   19.5  -0.193 -0.071 -0.264 -0.263 -0.001  0.109
 52.5 07 Bt  -0.4628  0.3989   27.6  -0.307 -0.080 -0.387 -0.244 -0.143  0.109
 52.5 07 Bm  -0.4628  0.3551   25.0  -0.314 -0.080 -0.394 -0.249 -0.145  0.109
 52.5 07 Bb  -0.4628  0.3113   22.3  -0.506 -0.080 -0.586 -0.253 -0.333  0.108
 52.5 08 Bt  -0.5289  0.4496   30.6  -0.367 -0.088 -0.455 -0.223 -0.232  0.114
 52.5 08 Bm  -0.5289  0.4058   27.8  -0.461 -0.088 -0.549 -0.231 -0.318  0.112
 52.5 08 Bb  -0.5289  0.3620   25.2  -0.679 -0.088 -0.767 -0.237 -0.530  0.115
 52.5 09 Bt  -0.5950  0.5004   33.5  -0.480 -0.097 -0.577 -0.191 -0.386  0.123
 52.5 09 Bm  -0.5950  0.4566   30.7  -0.596 -0.097 -0.693 -0.203 -0.490  0.110
 52.5 09 Bb  -0.5950  0.4128   28.0  -0.577 -0.097 -0.674 -0.213 -0.461  0.113
 52.5 10 Bt  -0.6611  0.5511   36.3  -0.620 -0.106 -0.726 -0.138 -0.588  0.120
 52.5 10 Bm  -0.6611  0.5073   33.5  -0.585 -0.106 -0.691 -0.158 -0.533  0.111
 52.5 10 Bb  -0.6611  0.4635   30.7  -0.659 -0.106 -0.765 -0.175 -0.590  0.124
 52.5 11 Bt  -0.7272  0.6018   38.9  -0.509 -0.113 -0.622 -0.035 -0.586  0.133
 52.5 11 Bm  -0.7272  0.5580   36.1  -0.626 -0.113 -0.739 -0.078 -0.660  0.111
 52.5 11 Bb  -0.7272  0.5142   33.4  -0.653 -0.113 -0.766 -0.109 -0.657  0.131
 60.0 00 Bt   0.0000  0.0438    7.3   0.066  0.278  0.344 -0.278  0.623  0.103
 60.0 00 Bm   0.0000  0.0000    4.8   0.173  0.278  0.451 -0.279  0.730  0.093
 60.0 00 Bb   0.0000 -0.0438    2.3  -0.065  0.278  0.213 -0.278  0.492  0.086
 60.0 01 Bt  -0.0722  0.0855    9.7  -0.041  0.269  0.228 -0.278  0.506  0.098
 60.0 01 Bm  -0.0722  0.0417    7.2   0.095  0.269  0.364 -0.278  0.643  0.099
 60.0 01 Bb  -0.0722 -0.0021    4.7  -0.039  0.269  0.230 -0.278  0.508  0.088
 60.0 02 Bt  -0.1443  0.1271   12.1  -0.153  0.260  0.107 -0.277  0.383  0.098
 60.0 02 Bm  -0.1443  0.0833    9.5  -0.226  0.260  0.034 -0.277  0.311  0.087
 60.0 02 Bb  -0.1443  0.0395    7.0  -0.289  0.260 -0.029 -0.278  0.249  0.085
 60.0 03 Bt  -0.2165  0.1688   14.4  -0.270  0.250 -0.020 -0.275  0.255  0.100
 60.0 03 Bm  -0.2165  0.1250   11.9  -0.267  0.250 -0.017 -0.276  0.259  0.090
 60.0 03 Bb  -0.2165  0.0812    9.3  -0.381  0.250 -0.131 -0.276  0.145  0.093
 60.0 04 Bt  -0.2887  0.2105   16.7  -0.410  0.241 -0.169 -0.271  0.103  0.102
 60.0 04 Bm  -0.2887  0.1667   14.2  -0.392  0.241 -0.151 -0.273  0.121  0.097
 60.0 04 Bb  -0.2887  0.1229   11.6  -0.319  0.241 -0.078 -0.273  0.196  0.095
 60.0 05 Bt  -0.3608  0.2521   19.0  -0.403  0.232 -0.171 -0.266  0.095  0.098
 60.0 05 Bm  -0.3608  0.2083   16.5  -0.624  0.232 -0.392 -0.268 -0.124  0.089
 60.0 05 Bb  -0.3608  0.1645   13.9  -0.661  0.232 -0.429 -0.269 -0.160  0.094
 60.0 06 Bt  -0.4330  0.2938   21.4  -0.696  0.222 -0.474 -0.257 -0.216  0.096
 60.0 06 Bm  -0.4330  0.2500   18.8  -0.723  0.222 -0.501 -0.260 -0.241  0.087
 60.0 06 Bb  -0.4330  0.2062   16.2  -0.769  0.222 -0.547 -0.262 -0.285  0.101
 60.0 07 Bt  -0.5052  0.3355   23.6  -0.655  0.213 -0.442 -0.244 -0.197  0.101
 60.0 07 Bm  -0.5052  0.2917   21.0  -0.859  0.213 -0.646 -0.249 -0.398  0.091
 60.0 07 Bb  -0.5052  0.2479   18.4  -0.875  0.213 -0.662 -0.252 -0.410  0.098
 60.0 08 Bt  -0.5774  0.3771   25.9  -0.651  0.204 -0.447 -0.224 -0.223  0.097
 60.0 08 Bm  -0.5774  0.3333   23.2  -0.881  0.204 -0.677 -0.231 -0.447  0.094
 60.0 08 Bb  -0.5774  0.2895   20.6  -0.732  0.204 -0.528 -0.236 -0.292  0.099
 60.0 09 Bt  -0.6495  0.4188   28.1  -0.939  0.195 -0.744 -0.193 -0.551  0.099
 60.0 09 Bm  -0.6495  0.3750   25.4  -0.918  0.195 -0.723 -0.203 -0.520  0.089
 60.0 09 Bb  -0.6495  0.3312   22.8  -1.015  0.195 -0.820 -0.211 -0.609  0.104
 60.0 10 Bt  -0.7217  0.4605   30.1  -1.167  0.185 -0.982 -0.141 -0.841  0.097
 60.0 10 Bm  -0.7217  0.4167   27.5  -0.975  0.185 -0.790 -0.158 -0.632  0.090
 60.0 10 Bb  -0.7217  0.3729   24.9  -1.426  0.185 -1.241 -0.172 -1.069  0.095
 60.0 11 Bt  -0.7939  0.5021   31.9  -0.939  0.176 -0.763 -0.044 -0.719  0.103
 60.0 11 Bm  -0.7939  0.4583   29.4  -1.270  0.175 -1.095 -0.078 -1.017  0.100
 60.0 11 Bb  -0.7939  0.4145   26.8  -1.150  0.176 -0.974 -0.104 -0.870  0.103
 67.5 00 Bt   0.0000  0.0438    7.3   0.518 -0.025  0.493 -0.278  0.772  0.120
 67.5 00 Bm   0.0000  0.0000    4.8   0.503 -0.025  0.478 -0.279  0.756  0.112
 67.5 00 Bb   0.0000 -0.0438    2.3   0.386 -0.025  0.361 -0.278  0.640  0.101
 67.5 01 Bt  -0.0770  0.0757    9.1   0.303 -0.035  0.268 -0.278  0.546  0.116
 67.5 01 Bm  -0.0770  0.0319    6.6   0.506 -0.035  0.471 -0.278  0.749  0.113
 67.5 01 Bb  -0.0770 -0.0119    4.1   0.287 -0.035  0.252 -0.278  0.530  0.101
 67.5 02 Bt  -0.1540  0.1076   10.9   0.254 -0.045  0.209 -0.277  0.486  0.114
 67.5 02 Bm  -0.1540  0.0638    8.4   0.176 -0.045  0.131 -0.277  0.408  0.109
 67.5 02 Bb  -0.1540  0.0200    5.9   0.199 -0.045  0.154 -0.277  0.431  0.104
 67.5 03 Bt  -0.2310  0.1395   12.7   0.159 -0.055  0.104 -0.275  0.379  0.116
 67.5 03 Bm  -0.2310  0.0957   10.2   0.083 -0.055  0.028 -0.276  0.303  0.114
 67.5 03 Bb  -0.2310  0.0519    7.6   0.097 -0.055  0.042 -0.276  0.318  0.102
 67.5 04 Bt  -0.3080  0.1714   14.4  -0.124 -0.064 -0.188 -0.272  0.084  0.116
 67.5 04 Bm  -0.3080  0.1276   11.9   0.046 -0.064 -0.018 -0.273  0.255  0.115
 67.5 04 Bb  -0.3080  0.0838    9.4  -0.207 -0.065 -0.272 -0.273  0.001  0.107
 67.5 05 Bt  -0.3849  0.2033   16.1  -0.169 -0.075 -0.244 -0.266  0.022  0.114
 67.5 05 Bm  -0.3849  0.1595   13.6  -0.303 -0.075 -0.378 -0.268 -0.110  0.104
 67.5 05 Bb  -0.3849  0.1157   11.1  -0.413 -0.075 -0.488 -0.269 -0.219  0.104
 67.5 06 Bt  -0.4619  0.2351   17.8  -0.548 -0.085 -0.633 -0.258 -0.375  0.116
 67.5 06 Bm  -0.4619  0.1913   15.3  -0.450 -0.085 -0.535 -0.260 -0.275  0.108
 67.5 06 Bb  -0.4619  0.1475   12.7  -0.291 -0.085 -0.376 -0.262 -0.114  0.114
 67.5 07 Bt  -0.5389  0.2670   19.4  -0.684 -0.094 -0.778 -0.245 -0.533  0.114
 67.5 07 Bm  -0.5389  0.2232   16.9  -0.563 -0.094 -0.657 -0.249 -0.409  0.104
 67.5 07 Bb  -0.5389  0.1794   14.3  -0.713 -0.094 -0.807 -0.251 -0.556  0.104
 67.5 08 Bt  -0.6159  0.2989   21.0  -0.654 -0.104 -0.758 -0.226 -0.532  0.108
 67.5 08 Bm  -0.6159  0.2551   18.5  -0.543 -0.105 -0.648 -0.231 -0.418  0.107
 67.5 08 Bb  -0.6159  0.2113   15.9  -0.677 -0.104 -0.781 -0.235 -0.547  0.107
 67.5 09 Bt  -0.6929  0.3308   22.5  -0.624 -0.115 -0.739 -0.195 -0.544  0.115
 67.5 09 Bm  -0.6929  0.2870   20.0  -0.727 -0.115 -0.842 -0.203 -0.639  0.103
 67.5 09 Bb  -0.6929  0.2432   17.4  -0.679 -0.115 -0.794 -0.209 -0.585  0.123
 67.5 10 Bt  -0.7699  0.3627   23.9  -0.751 -0.124 -0.875 -0.145 -0.729  0.112
 67.5 10 Bm  -0.7699  0.3189   21.3  -0.990 -0.124 -1.114 -0.158 -0.956  0.104
 67.5 10 Bb  -0.7699  0.2751   18.8  -0.802 -0.124 -0.926 -0.169 -0.758  0.125
 67.5 11 Bt  -0.8469  0.3946   25.0  -0.815 -0.134 -0.949 -0.052 -0.897  0.126
 67.5 11 Bm  -0.8469  0.3508   22.5  -1.050 -0.134 -1.184 -0.078 -1.106  0.116
 67.5 11 Bb  -0.8469  0.3070   20.0  -1.135 -0.134 -1.269 -0.098 -1.171  0.118
 75.0 00 Bt   0.0000  0.0438    7.3   0.128  0.273  0.401 -0.278  0.680  0.102
 75.0 00 Bm   0.0000  0.0000    4.8   0.067  0.273  0.340 -0.279  0.619  0.099
 75.0 00 Bb   0.0000 -0.0438    2.3  -0.028  0.273  0.245 -0.278  0.523  0.092
 75.0 01 Bt  -0.0805  0.0654    8.5   0.086  0.263  0.349 -0.278  0.627  0.100
 75.0 01 Bm  -0.0805  0.0216    6.0  -0.093  0.263  0.170 -0.278  0.448  0.097
 75.0 01 Bb  -0.0805 -0.0222    3.5   0.037  0.263  0.300 -0.278  0.578  0.092
 75.0 02 Bt  -0.1610  0.0869    9.7  -0.156  0.252  0.096 -0.277  0.373  0.095
 75.0 02 Bm  -0.1610  0.0431    7.2  -0.062  0.252  0.190 -0.277  0.467  0.097
 75.0 02 Bb  -0.1610 -0.0007    4.7  -0.121  0.252  0.131 -0.277  0.409  0.094
 75.0 03 Bt  -0.2415  0.1085   10.9  -0.222  0.242  0.020 -0.275  0.295  0.096
 75.0 03 Bm  -0.2415  0.0647    8.4  -0.505  0.242 -0.263 -0.276  0.012  0.094
 75.0 03 Bb  -0.2415  0.0209    5.9  -0.277  0.242 -0.035 -0.276  0.241  0.091
 75.0 04 Bt  -0.3220  0.1301   12.0  -0.519  0.232 -0.287 -0.272 -0.015  0.096
 75.0 04 Bm  -0.3220  0.0863    9.5  -0.434  0.232 -0.202 -0.273  0.071  0.094
 75.0 04 Bb  -0.3220  0.0425    7.0  -0.724  0.232 -0.492 -0.273 -0.219  0.083
 75.0 05 Bt  -0.4025  0.1516   13.1  -0.617  0.221 -0.396 -0.267 -0.129  0.097
 75.0 05 Bm  -0.4025  0.1078   10.6  -0.548  0.221 -0.327 -0.268 -0.059  0.099
 75.0 05 Bb  -0.4025  0.0640    8.1  -0.549  0.221 -0.328 -0.268 -0.060  0.092
 75.0 06 Bt  -0.4830  0.1732   14.1  -0.798  0.211 -0.587 -0.259 -0.328  0.090
 75.0 06 Bm  -0.4830  0.1294   11.6  -0.822  0.211 -0.611 -0.260 -0.351  0.084
 75.0 06 Bb  -0.4830  0.0856    9.1  -0.820  0.211 -0.609 -0.261 -0.347  0.094
 75.0 07 Bt  -0.5635  0.1948   15.1  -1.052  0.200 -0.852 -0.246 -0.606  0.089
 75.0 07 Bm  -0.5635  0.1510   12.6  -1.092  0.200 -0.892 -0.249 -0.643  0.101
 75.0 07 Bb  -0.5635  0.1072   10.1  -0.885  0.200 -0.685 -0.250 -0.435  0.098
 75.0 08 Bt  -0.6440  0.2163   16.1  -0.779  0.190 -0.589 -0.227 -0.362  0.087
 75.0 08 Bm  -0.6440  0.1725   13.6  -0.898  0.190 -0.708 -0.231 -0.477  0.085
 75.0 08 Bb  -0.6440  0.1287   11.0  -1.238  0.190 -1.048 -0.233 -0.814  0.090
 75.0 09 Bt  -0.7244  0.2379   16.9  -1.128  0.180 -0.948 -0.198 -0.750  0.096
 75.0 09 Bm  -0.7244  0.1941   14.4  -1.101  0.180 -0.921 -0.203 -0.718  0.095
 75.0 09 Bb  -0.7244  0.1503   11.9  -1.071  0.180 -0.891 -0.207 -0.684  0.100
 75.0 10 Bt  -0.8049  0.2595   17.7  -1.306  0.169 -1.137 -0.149 -0.987  0.099
 75.0 10 Bm  -0.8049  0.2157   15.1  -1.441  0.169 -1.272 -0.158 -1.114  0.109
 75.0 10 Bb  -0.8049  0.1719   12.6  -1.205  0.169 -1.036 -0.165 -0.871  0.100
 75.0 11 Bt  -0.8854  0.2811   18.1  -1.209  0.159 -1.050 -0.061 -0.989  0.107
 75.0 11 Bm  -0.8854  0.2373   15.7  -1.307  0.159 -1.148 -0.078 -1.070  0.104
 75.0 11 Bb  -0.8854  0.1935   13.2  -1.650  0.159 -1.491 -0.092 -1.399  0.107
 82.5 00 Bt   0.0000  0.0438    7.3   0.467 -0.031  0.436 -0.278  0.714  0.112
 82.5 00 Bm   0.0000  0.0000    4.8   0.618 -0.031  0.587 -0.279  0.865  0.108
 82.5 00 Bb   0.0000 -0.0438    2.3   0.403 -0.031  0.372 -0.278  0.651  0.095
 82.5 01 Bt  -0.0826  0.0547    7.9   0.319 -0.042  0.277 -0.278  0.555  0.111
 82.5 01 Bm  -0.0826  0.0109    5.4   0.503 -0.042  0.461 -0.278  0.739  0.106
 82.5 01 Bb  -0.0826 -0.0329    2.9   0.150 -0.042  0.108 -0.278  0.386  0.098
 82.5 02 Bt  -0.1652  0.0656    8.5   0.331 -0.052  0.279 -0.277  0.556  0.114
 82.5 02 Bm  -0.1652  0.0218    6.0   0.311 -0.052  0.259 -0.277  0.536  0.102
 82.5 02 Bb  -0.1652 -0.0220    3.5   0.301 -0.052  0.249 -0.277  0.526  0.097
 82.5 03 Bt  -0.2479  0.0764    9.0  -0.007 -0.063 -0.070 -0.275  0.205  0.115
 82.5 03 Bm  -0.2479  0.0326    6.5  -0.060 -0.063 -0.123 -0.276  0.153  0.107
 82.5 03 Bb  -0.2479 -0.0112    4.0  -0.122 -0.063 -0.185 -0.276  0.091  0.106
 82.5 04 Bt  -0.3305  0.0873    9.5  -0.237 -0.074 -0.311 -0.272 -0.039  0.110
 82.5 04 Bm  -0.3305  0.0435    7.0  -0.098 -0.074 -0.172 -0.273  0.100  0.100
 82.5 04 Bb  -0.3305 -0.0003    4.5  -0.287 -0.074 -0.361 -0.273 -0.089  0.096
 82.5 05 Bt  -0.4131  0.0982   10.0  -0.179 -0.084 -0.263 -0.267  0.004  0.112
 82.5 05 Bm  -0.4131  0.0544    7.5  -0.505 -0.084 -0.589 -0.268 -0.321  0.097
 82.5 05 Bb  -0.4131  0.0106    5.0  -0.529 -0.084 -0.613 -0.268 -0.345  0.097
 82.5 06 Bt  -0.4957  0.1091   10.4  -0.617 -0.095 -0.712 -0.259 -0.452  0.104
 82.5 06 Bm  -0.4957  0.0653    7.9  -0.494 -0.095 -0.589 -0.260 -0.329  0.102
 82.5 06 Bb  -0.4957  0.0215    5.4  -0.609 -0.095 -0.704 -0.261 -0.444  0.100
 82.5 07 Bt  -0.5783  0.1199   10.8  -0.466 -0.106 -0.572 -0.247 -0.325  0.110
 82.5 07 Bm  -0.5783  0.0761    8.3  -0.446 -0.106 -0.552 -0.249 -0.304  0.107
 82.5 07 Bb  -0.5783  0.0323    5.8  -0.638 -0.106 -0.744 -0.249 -0.495  0.098
 82.5 08 Bt  -0.6610  0.1308   11.1  -0.638 -0.117 -0.755 -0.229 -0.526  0.109
 82.5 08 Bm  -0.6610  0.0870    8.6  -0.600 -0.117 -0.717 -0.231 -0.486  0.104
 82.5 08 Bb  -0.6610  0.0432    6.1  -0.827 -0.117 -0.944 -0.232 -0.712  0.107
 82.5 09 Bt  -0.7436  0.1417   11.3  -0.969 -0.128 -1.097 -0.200 -0.896  0.103
 82.5 09 Bm  -0.7436  0.0979    8.8  -0.589 -0.128 -0.717 -0.203 -0.514  0.103
 82.5 09 Bb  -0.7436  0.0541    6.3  -0.498 -0.128 -0.626 -0.205 -0.421  0.115
 82.5 10 Bt  -0.8262  0.1526   11.4  -1.000 -0.138 -1.138 -0.153 -0.985  0.115
 82.5 10 Bm  -0.8262  0.1088    8.9  -0.929 -0.138 -1.067 -0.158 -0.909  0.098
 82.5 10 Bb  -0.8262  0.0650    6.4  -1.261 -0.139 -1.400 -0.161 -1.239  0.111
 82.5 11 Bt  -0.9088  0.1634   11.2  -1.190 -0.149 -1.339 -0.069 -1.270  0.122
 82.5 11 Bm  -0.9088  0.1196    8.8  -1.169 -0.149 -1.318 -0.078 -1.240  0.120
 82.5 11 Bb  -0.9088  0.0758    6.3  -1.029 -0.149 -1.178 -0.084 -1.093  0.124
 90.0 00 Bt   0.0000  0.0438    7.3   0.304  0.268  0.572 -0.278  0.850  0.101
 90.0 00 Bm   0.0000  0.0000    4.8   0.281  0.268  0.549 -0.279  0.828  0.093
 90.0 00 Bb   0.0000 -0.0438    2.3   0.294  0.268  0.562 -0.278  0.840  0.094
 90.0 01 Bt  -0.0833  0.0438    7.3  -0.014  0.257  0.243 -0.278  0.521  0.096
 90.0 01 Bm  -0.0833  0.0000    4.8   0.018  0.257  0.275 -0.278  0.553  0.097
 90.0 01 Bb  -0.0833 -0.0438    2.3  -0.031  0.257  0.226 -0.278  0.504  0.088
 90.0 02 Bt  -0.1667  0.0438    7.2   0.038  0.247  0.285 -0.277  0.563  0.103
 90.0 02 Bm  -0.1667  0.0000    4.7  -0.004  0.247  0.243 -0.277  0.521  0.097
 90.0 02 Bb  -0.1667 -0.0438    2.2  -0.082  0.247  0.165 -0.277  0.442  0.089
 90.0 03 Bt  -0.2500  0.0438    7.2  -0.426  0.236 -0.190 -0.275  0.085  0.096
 90.0 03 Bm  -0.2500  0.0000    4.6  -0.156  0.235  0.079 -0.276  0.355  0.097
 90.0 03 Bb  -0.2500 -0.0438    2.1  -0.397  0.235 -0.162 -0.275  0.113  0.092
 90.0 04 Bt  -0.3333  0.0438    7.0  -0.450  0.225 -0.225 -0.272  0.048  0.100
 90.0 04 Bm  -0.3333  0.0000    4.5  -0.408  0.225 -0.183 -0.273  0.089  0.098
 90.0 04 Bb  -0.3333 -0.0438    2.0  -0.469  0.225 -0.244 -0.272  0.028  0.093
 90.0 05 Bt  -0.4167  0.0438    6.9  -0.673  0.214 -0.459 -0.268 -0.191  0.097
 90.0 05 Bm  -0.4167  0.0000    4.4  -0.691  0.214 -0.477 -0.268 -0.210  0.090
 90.0 05 Bb  -0.4167 -0.0438    1.9  -0.772  0.214 -0.558 -0.268 -0.291  0.099
 90.0 06 Bt  -0.5000  0.0438    6.7  -0.589  0.203 -0.386 -0.260 -0.126  0.103
 90.0 06 Bm  -0.5000  0.0000    4.2  -0.740  0.203 -0.537 -0.260 -0.277  0.093
 90.0 06 Bb  -0.5000 -0.0438    1.6  -0.882  0.203 -0.679 -0.260 -0.419  0.097
 90.0 07 Bt  -0.5833  0.0438    6.4  -0.907  0.193 -0.714 -0.248 -0.466  0.096
 90.0 07 Bm  -0.5833  0.0000    3.9  -0.983  0.193 -0.790 -0.249 -0.541  0.085
 90.0 07 Bb  -0.5833 -0.0438    1.4  -0.837  0.193 -0.644 -0.248 -0.395  0.101
 90.0 08 Bt  -0.6667  0.0438    6.1  -1.008  0.182 -0.826 -0.230 -0.595  0.105
 90.0 08 Bm  -0.6667  0.0000    3.6  -0.933  0.182 -0.751 -0.231 -0.520  0.095
 90.0 08 Bb  -0.6667 -0.0438    1.1  -1.105  0.182 -0.923 -0.230 -0.693  0.100
 90.0 09 Bt  -0.7500  0.0438    5.7  -1.245  0.171 -1.074 -0.203 -0.872  0.108
 90.0 09 Bm  -0.7500  0.0000    3.2  -1.085  0.170 -0.915 -0.203 -0.712  0.099
 90.0 09 Bb  -0.7500 -0.0438    0.7  -1.306  0.170 -1.136 -0.203 -0.934  0.102
 90.0 10 Bt  -0.8333  0.0438    5.1  -1.525  0.160 -1.365 -0.158 -1.207  0.089
 90.0 10 Bm  -0.8333  0.0000    2.7  -1.384  0.160 -1.224 -0.158 -1.065  0.101
 90.0 10 Bb  -0.8333 -0.0438    0.1  -1.411  0.160 -1.251 -0.158 -1.093  0.105
 90.0 11 Bt  -0.9167  0.0438    4.4  -1.389  0.149 -1.240 -0.077 -1.163  0.105
 90.0 11 Bm  -0.9167  0.0000    1.9  -1.610  0.149 -1.461 -0.078 -1.382  0.100
 90.0 11 Bb  -0.9167 -0.0438   -0.6  -1.532  0.149 -1.383 -0.077 -1.306  0.110
 97.5 00 Bt   0.0000  0.0438    7.3   0.695 -0.036  0.659 -0.278  0.937  0.111
 97.5 00 Bm   0.0000  0.0000    4.8   0.510 -0.036  0.474 -0.279  0.753  0.104
 97.5 00 Bb   0.0000 -0.0438    2.3   0.525 -0.036  0.489 -0.278  0.768  0.088
 97.5 01 Bt  -0.0826  0.0329    6.7   0.250 -0.047  0.203 -0.278  0.481  0.109
 97.5 01 Bm  -0.0826 -0.0109    4.2   0.337 -0.047  0.290 -0.278  0.568  0.097
 97.5 01 Bb  -0.0826 -0.0547    1.6   0.259 -0.047  0.212 -0.278  0.490  0.098
 97.5 02 Bt  -0.1652  0.0220    6.0   0.199 -0.057  0.142 -0.277  0.419  0.110
 97.5 02 Bm  -0.1652 -0.0218    3.5   0.288 -0.057  0.231 -0.277  0.508  0.100
 97.5 02 Bb  -0.1652 -0.0656    1.0   0.155 -0.057  0.098 -0.277  0.375  0.099
 97.5 03 Bt  -0.2479  0.0112    5.3   0.043 -0.068 -0.025 -0.276  0.251  0.116
 97.5 03 Bm  -0.2479 -0.0326    2.8   0.099 -0.068  0.031 -0.276  0.307  0.108
 97.5 03 Bb  -0.2479 -0.0764    0.3  -0.041 -0.068 -0.109 -0.275  0.166  0.098
 97.5 04 Bt  -0.3305  0.0003    4.5  -0.153 -0.079 -0.232 -0.273  0.041  0.106
 97.5 04 Bm  -0.3305 -0.0435    2.0  -0.035 -0.079 -0.114 -0.273  0.158  0.103
 97.5 04 Bb  -0.3305 -0.0873   -0.5  -0.205 -0.079 -0.284 -0.272 -0.012  0.106
 97.5 05 Bt  -0.4131 -0.0106    3.8  -0.286 -0.089 -0.375 -0.268 -0.107  0.099
 97.5 05 Bm  -0.4131 -0.0544    1.3  -0.310 -0.089 -0.399 -0.268 -0.131  0.097
 97.5 05 Bb  -0.4131 -0.0982   -1.3  -0.313 -0.089 -0.402 -0.267 -0.135  0.103
 97.5 06 Bt  -0.4957 -0.0215    2.9  -0.356 -0.100 -0.456 -0.261 -0.195  0.105
 97.5 06 Bm  -0.4957 -0.0653    0.4  -0.110 -0.100 -0.210 -0.260  0.050  0.104
 97.5 06 Bb  -0.4957 -0.1091   -2.1  -0.414 -0.100 -0.514 -0.259 -0.255  0.110
 97.5 07 Bt  -0.5783 -0.0323    2.1  -0.722 -0.111 -0.833 -0.249 -0.584  0.107
 97.5 07 Bm  -0.5783 -0.0761   -0.5  -0.913 -0.111 -1.024 -0.249 -0.775  0.102
 97.5 07 Bb  -0.5783 -0.1199   -3.0  -0.553 -0.111 -0.664 -0.247 -0.416  0.105
 97.5 08 Bt  -0.6610 -0.0432    1.1  -0.815 -0.121 -0.936 -0.232 -0.704  0.103
 97.5 08 Bm  -0.6610 -0.0870   -1.4  -0.712 -0.121 -0.833 -0.231 -0.602  0.100
 97.5 08 Bb  -0.6610 -0.1308   -3.9  -0.898 -0.121 -1.019 -0.229 -0.790  0.105
 97.5 09 Bt  -0.7436 -0.0541    0.1  -0.899 -0.133 -1.032 -0.205 -0.827  0.102
 97.5 09 Bm  -0.7436 -0.0979   -2.4  -0.815 -0.133 -0.948 -0.203 -0.745  0.098
 97.5 09 Bb  -0.7436 -0.1417   -5.0  -1.007 -0.133 -1.140 -0.200 -0.940  0.108
 97.5 10 Bt  -0.8262 -0.0650   -1.0  -0.857 -0.143 -1.000 -0.161 -0.839  0.104
 97.5 10 Bm  -0.8262 -0.1088   -3.6  -1.063 -0.144 -1.207 -0.158 -1.048  0.107
 97.5 10 Bb  -0.8262 -0.1526   -6.1  -1.033 -0.144 -1.177 -0.153 -1.023  0.117
 97.5 11 Bt  -0.9088 -0.0758   -2.4  -1.196 -0.154 -1.350 -0.084 -1.266  0.117
 97.5 11 Bm  -0.9088 -0.1196   -4.9  -1.040 -0.154 -1.194 -0.078 -1.115  0.107
 97.5 11 Bb  -0.9088 -0.1634   -7.5  -0.924 -0.154 -1.078 -0.069 -1.009  0.115
105.0 00 Bt   0.0000  0.0438    7.3   0.206  0.262  0.468 -0.278  0.746  0.106
105.0 00 Bm   0.0000  0.0000    4.8   0.296  0.262  0.558 -0.279  0.836  0.102
105.0 00 Bb   0.0000 -0.0438    2.3   0.131  0.262  0.393 -0.278  0.671  0.102
105.0 01 Bt  -0.0805  0.0222    6.1   0.019  0.251  0.270 -0.278  0.548  0.108
105.0 01 Bm  -0.0805 -0.0216    3.5  -0.014  0.251  0.237 -0.278  0.515  0.104
105.0 01 Bb  -0.0805 -0.0654    1.0  -0.041  0.251  0.210 -0.278  0.488  0.093
105.0 02 Bt  -0.1610  0.0007    4.8  -0.132  0.241  0.109 -0.277  0.387  0.101
105.0 02 Bm  -0.1610 -0.0431    2.3  -0.046  0.241  0.195 -0.277  0.473  0.099
105.0 02 Bb  -0.1610 -0.0869   -0.3  -0.177  0.241  0.064 -0.277  0.341  0.098
105.0 03 Bt  -0.2415 -0.0209    3.5  -0.219  0.231  0.012 -0.276  0.288  0.096
105.0 03 Bm  -0.2415 -0.0647    0.9  -0.401  0.231 -0.170 -0.276  0.106  0.096
105.0 03 Bb  -0.2415 -0.1085   -1.6  -0.385  0.231 -0.154 -0.275  0.121  0.093
105.0 04 Bt  -0.3220 -0.0425    2.1  -0.543  0.220 -0.323 -0.273 -0.050  0.103
105.0 04 Bm  -0.3220 -0.0863   -0.4  -0.403  0.220 -0.183 -0.273  0.089  0.095
105.0 04 Bb  -0.3220 -0.1301   -2.9  -0.563  0.220 -0.343 -0.272 -0.071  0.090
105.0 05 Bt  -0.4025 -0.0640    0.7  -0.579  0.210 -0.369 -0.268 -0.101  0.099
105.0 05 Bm  -0.4025 -0.1078   -1.8  -0.661  0.210 -0.451 -0.268 -0.183  0.092
105.0 05 Bb  -0.4025 -0.1516   -4.3  -0.826  0.210 -0.616 -0.267 -0.349  0.091
105.0 06 Bt  -0.4830 -0.0856   -0.7  -0.749  0.199 -0.550 -0.261 -0.288  0.094
105.0 06 Bm  -0.4830 -0.1294   -3.2  -0.517  0.199 -0.318 -0.260 -0.058  0.099
105.0 06 Bb  -0.4830 -0.1732   -5.8  -0.662  0.199 -0.463 -0.259 -0.205  0.088
105.0 07 Bt  -0.5635 -0.1072   -2.2  -1.052  0.189 -0.863 -0.250 -0.612  0.097
105.0 07 Bm  -0.5635 -0.1510   -4.7  -0.723  0.189 -0.534 -0.249 -0.285  0.091
105.0 07 Bb  -0.5635 -0.1948   -7.3  -0.652  0.189 -0.463 -0.246 -0.217  0.099
105.0 08 Bt  -0.6440 -0.1287   -3.7  -1.405  0.179 -1.226 -0.233 -0.993  0.100
105.0 08 Bm  -0.6440 -0.1725   -6.3  -0.896  0.179 -0.717 -0.231 -0.486  0.096
105.0 08 Bb  -0.6440 -0.2163   -8.9  -1.039  0.179 -0.860 -0.227 -0.633  0.106
105.0 09 Bt  -0.7244 -0.1503   -5.4  -1.156  0.168 -0.988 -0.207 -0.781  0.096
105.0 09 Bm  -0.7244 -0.1941   -7.9  -1.124  0.168 -0.956 -0.203 -0.752  0.097
105.0 09 Bb  -0.7244 -0.2379  -10.5  -1.127  0.168 -0.959 -0.198 -0.761  0.102
105.0 10 Bt  -0.8049 -0.1719   -7.1  -1.100  0.158 -0.942 -0.165 -0.777  0.097
105.0 10 Bm  -0.8049 -0.2157   -9.7  -1.161  0.158 -1.003 -0.158 -0.844  0.093
105.0 10 Bb  -0.8049 -0.2595  -12.4  -1.221  0.158 -1.063 -0.149 -0.913  0.100
105.0 11 Bt  -0.8854 -0.1935   -9.1  -1.320  0.147 -1.173 -0.092 -1.081  0.113
105.0 11 Bm  -0.8854 -0.2373  -11.7  -1.404  0.147 -1.257 -0.078 -1.179  0.102
105.0 11 Bb  -0.8854 -0.2811  -14.4  -1.197  0.147 -1.050 -0.061 -0.989  0.110
112.5 00 Bt   0.0000  0.0438    7.3   0.483 -0.041  0.442 -0.278  0.720  0.123
112.5 00 Bm   0.0000  0.0000    4.8   0.392 -0.041  0.351 -0.279  0.630  0.106
112.5 00 Bb   0.0000 -0.0438    2.3   0.389 -0.041  0.348 -0.278  0.626  0.094
112.5 01 Bt  -0.0770  0.0119    5.5   0.290 -0.050  0.240 -0.278  0.518  0.115
112.5 01 Bm  -0.0770 -0.0319    3.0   0.253 -0.050  0.203 -0.278  0.481  0.106
112.5 01 Bb  -0.0770 -0.0757    0.4   0.251 -0.050  0.201 -0.278  0.479  0.098
112.5 02 Bt  -0.1540 -0.0200    3.6   0.166 -0.060  0.106 -0.277  0.383  0.116
112.5 02 Bm  -0.1540 -0.0638    1.1   0.233 -0.060  0.173 -0.277  0.450  0.110
112.5 02 Bb  -0.1540 -0.1076   -1.4   0.051 -0.060 -0.009 -0.277  0.268  0.100
112.5 03 Bt  -0.2310 -0.0519    1.7  -0.144 -0.071 -0.215 -0.276  0.060  0.111
112.5 03 Bm  -0.2310 -0.0957   -0.8  -0.090 -0.071 -0.161 -0.276  0.114  0.109
112.5 03 Bb  -0.2310 -0.1395   -3.3   0.176 -0.071  0.105 -0.275  0.380  0.103
112.5 04 Bt  -0.3080 -0.0838   -0.2  -0.041 -0.080 -0.121 -0.273  0.152  0.113
112.5 04 Bm  -0.3080 -0.1276   -2.8  -0.016 -0.080 -0.096 -0.273  0.176  0.110
112.5 04 Bb  -0.3080 -0.1714   -5.3  -0.295 -0.080 -0.375 -0.272 -0.103  0.100
112.5 05 Bt  -0.3849 -0.1157   -2.2  -0.284 -0.090 -0.374 -0.269 -0.105  0.109
112.5 05 Bm  -0.3849 -0.1595   -4.8  -0.261 -0.090 -0.351 -0.268 -0.084  0.097
112.5 05 Bb  -0.3849 -0.2033   -7.3  -0.271 -0.090 -0.361 -0.266 -0.095  0.103
112.5 06 Bt  -0.4619 -0.1475   -4.2  -0.208 -0.101 -0.309 -0.262 -0.047  0.114
112.5 06 Bm  -0.4619 -0.1913   -6.8  -0.343 -0.101 -0.444 -0.260 -0.184  0.100
112.5 06 Bb  -0.4619 -0.2351   -9.4  -0.557 -0.101 -0.658 -0.258 -0.400  0.098
112.5 07 Bt  -0.5389 -0.1794   -6.3  -0.433 -0.110 -0.543 -0.251 -0.292  0.106
112.5 07 Bm  -0.5389 -0.2232   -8.9  -0.409 -0.110 -0.519 -0.249 -0.271  0.105
112.5 07 Bb  -0.5389 -0.2670  -11.5  -0.460 -0.110 -0.570 -0.245 -0.325  0.107
112.5 08 Bt  -0.6159 -0.2113   -8.5  -0.472 -0.120 -0.592 -0.235 -0.358  0.110
112.5 08 Bm  -0.6159 -0.2551  -11.1  -0.725 -0.120 -0.845 -0.231 -0.615  0.103
112.5 08 Bb  -0.6159 -0.2989  -13.7  -0.667 -0.120 -0.787 -0.226 -0.561  0.106
112.5 09 Bt  -0.6929 -0.2432  -10.7  -0.759 -0.131 -0.890 -0.209 -0.681  0.111
112.5 09 Bm  -0.6929 -0.2870  -13.3  -0.675 -0.131 -0.806 -0.203 -0.603  0.100
112.5 09 Bb  -0.6929 -0.3308  -16.0  -1.068 -0.131 -1.199 -0.195 -1.004  0.108
112.5 10 Bt  -0.7699 -0.2751  -13.1  -0.829 -0.140 -0.969 -0.169 -0.801  0.118
112.5 10 Bm  -0.7699 -0.3189  -15.8  -0.602 -0.140 -0.742 -0.158 -0.584  0.106
112.5 10 Bb  -0.7699 -0.3627  -18.5  -0.971 -0.140 -1.111 -0.145 -0.966  0.099
112.5 11 Bt  -0.8469 -0.3070  -15.6  -0.796 -0.150 -0.946 -0.098 -0.848  0.115
112.5 11 Bm  -0.8469 -0.3508  -18.4  -0.866 -0.150 -1.016 -0.078 -0.938  0.103
112.5 11 Bb  -0.8469 -0.3946  -21.3  -0.654 -0.150 -0.804 -0.052 -0.752  0.122
120.0 00 Bt   0.0000  0.0438    7.3   0.162  0.257  0.419 -0.278  0.697  0.103
120.0 00 Bm   0.0000  0.0000    4.8   0.184  0.257  0.441 -0.279  0.720  0.100
120.0 00 Bb   0.0000 -0.0438    2.3  -0.018  0.257  0.239 -0.278  0.517  0.087
120.0 01 Bt  -0.0722  0.0021    4.9   0.019  0.247  0.266 -0.278  0.545  0.103
120.0 01 Bm  -0.0722 -0.0417    2.4   0.070  0.247  0.317 -0.278  0.595  0.101
120.0 01 Bb  -0.0722 -0.0855   -0.1   0.120  0.247  0.367 -0.278  0.645  0.093
120.0 02 Bt  -0.1443 -0.0395    2.5  -0.206  0.239  0.033 -0.278  0.310  0.092
120.0 02 Bm  -0.1443 -0.0833    0.0  -0.149  0.239  0.090 -0.277  0.367  0.091
120.0 02 Bb  -0.1443 -0.1271   -2.6  -0.011  0.239  0.228 -0.277  0.505  0.089
120.0 03 Bt  -0.2165 -0.0812    0.0  -0.420  0.229 -0.191 -0.276  0.085  0.100
120.0 03 Bm  -0.2165 -0.1250   -2.5  -0.213  0.229  0.016 -0.276  0.292  0.089
120.0 03 Bb  -0.2165 -0.1688   -5.0  -0.245  0.229 -0.016 -0.275  0.259  0.093
120.0 04 Bt  -0.2887 -0.1229   -2.5  -0.382  0.219 -0.163 -0.273  0.111  0.103
120.0 04 Bm  -0.2887 -0.1667   -5.0  -0.421  0.219 -0.202 -0.273  0.070  0.092
120.0 04 Bb  -0.2887 -0.2105   -7.6  -0.509  0.219 -0.290 -0.271 -0.019  0.088
120.0 05 Bt  -0.3608 -0.1645   -5.0  -0.387  0.211 -0.176 -0.269  0.093  0.098
120.0 05 Bm  -0.3608 -0.2083   -7.6  -0.507  0.211 -0.296 -0.268 -0.028  0.091
120.0 05 Bb  -0.3608 -0.2521  -10.1  -0.508  0.211 -0.297 -0.266 -0.031  0.091
120.0 06 Bt  -0.4330 -0.2062   -7.6  -0.507  0.201 -0.306 -0.262 -0.044  0.104
120.0 06 Bm  -0.4330 -0.2500  -10.2  -0.791  0.201 -0.590 -0.260 -0.330  0.086
120.0 06 Bb  -0.4330 -0.2938  -12.8  -0.747  0.201 -0.546 -0.257 -0.288  0.097
120.0 07 Bt  -0.5052 -0.2479  -10.2  -0.751  0.192 -0.559 -0.252 -0.307  0.093
120.0 07 Bm  -0.5052 -0.2917  -12.9  -0.974  0.192 -0.782 -0.249 -0.533  0.091
120.0 07 Bb  -0.5052 -0.3355  -15.5  -0.580  0.192 -0.388 -0.244 -0.143  0.096
120.0 08 Bt  -0.5774 -0.2895  -13.0  -1.024  0.183 -0.841 -0.236 -0.605  0.094
120.0 08 Bm  -0.5774 -0.3333  -15.7  -0.619  0.183 -0.436 -0.231 -0.205  0.094
120.0 08 Bb  -0.5774 -0.3771  -18.4  -0.814  0.183 -0.631 -0.224 -0.407  0.098
120.0 09 Bt  -0.6495 -0.3312  -15.8  -0.851  0.173 -0.678 -0.211 -0.467  0.095
120.0 09 Bm  -0.6495 -0.3750  -18.6  -0.979  0.173 -0.806 -0.203 -0.603  0.091
120.0 09 Bb  -0.6495 -0.4188  -21.4  -1.005  0.173 -0.832 -0.193 -0.639  0.093
120.0 10 Bt  -0.7217 -0.3729  -18.8  -0.975  0.164 -0.811 -0.172 -0.639  0.097
120.0 10 Bm  -0.7217 -0.4167  -21.7  -0.917  0.164 -0.753 -0.158 -0.595  0.089
120.0 10 Bb  -0.7217 -0.4605  -24.6  -1.074  0.164 -0.910 -0.141 -0.769  0.098
120.0 11 Bt  -0.7939 -0.4145  -22.1  -1.419  0.155 -1.264 -0.104 -1.160  0.073
120.0 11 Bm  -0.7939 -0.4583  -25.0  -0.991  0.155 -0.836 -0.078 -0.758  0.082
120.0 11 Bb  -0.7939 -0.5021  -28.1  -1.167  0.155 -1.012 -0.044 -0.968  0.110
127.5 00 Bt   0.0000  0.0438    7.3   0.461 -0.046  0.415 -0.278  0.693  0.115
127.5 00 Bm   0.0000  0.0000    4.8   0.307 -0.046  0.261 -0.279  0.539  0.099
127.5 00 Bb   0.0000 -0.0438    2.3   0.297 -0.046  0.251 -0.278  0.529  0.099
127.5 01 Bt  -0.0661 -0.0069    4.4   0.295 -0.055  0.240 -0.278  0.518  0.106
127.5 01 Bm  -0.0661 -0.0507    1.9   0.429 -0.055  0.374 -0.278  0.652  0.099
127.5 01 Bb  -0.0661 -0.0945   -0.6   0.305 -0.055  0.250 -0.278  0.528  0.098
127.5 02 Bt  -0.1322 -0.0577    1.5   0.164 -0.063  0.101 -0.278  0.379  0.108
127.5 02 Bm  -0.1322 -0.1015   -1.1   0.209 -0.063  0.146 -0.277  0.423  0.103
127.5 02 Bb  -0.1322 -0.1453   -3.6   0.226 -0.063  0.163 -0.277  0.440  0.097
127.5 03 Bt  -0.1983 -0.1084   -1.5   0.131 -0.071  0.060 -0.276  0.336  0.111
127.5 03 Bm  -0.1983 -0.1522   -4.1  -0.009 -0.071 -0.080 -0.276  0.195  0.097
127.5 03 Bb  -0.1983 -0.1960   -6.6   0.167 -0.071  0.096 -0.275  0.371  0.101
127.5 04 Bt  -0.2645 -0.1591   -4.5   0.050 -0.080 -0.030 -0.274  0.244  0.117
127.5 04 Bm  -0.2645 -0.2029   -7.1  -0.087 -0.080 -0.167 -0.273  0.105  0.104
127.5 04 Bb  -0.2645 -0.2467   -9.7  -0.332 -0.080 -0.412 -0.271 -0.141  0.100
127.5 05 Bt  -0.3306 -0.2099   -7.6  -0.005 -0.088 -0.093 -0.269  0.176  0.118
127.5 05 Bm  -0.3306 -0.2537  -10.2  -0.030 -0.088 -0.118 -0.268  0.149  0.108
127.5 05 Bb  -0.3306 -0.2975  -12.8  -0.097 -0.089 -0.186 -0.266  0.080  0.103
127.5 06 Bt  -0.3967 -0.2606  -10.7  -0.194 -0.097 -0.291 -0.263 -0.028  0.115
127.5 06 Bm  -0.3967 -0.3044  -13.3  -0.117 -0.097 -0.214 -0.260  0.046  0.108
127.5 06 Bb  -0.3967 -0.3482  -16.0  -0.468 -0.097 -0.565 -0.257 -0.308  0.107
127.5 07 Bt  -0.4628 -0.3113  -13.9  -0.446 -0.106 -0.552 -0.253 -0.299  0.115
127.5 07 Bm  -0.4628 -0.3551  -16.6  -0.388 -0.106 -0.494 -0.249 -0.246  0.113
127.5 07 Bb  -0.4628 -0.3989  -19.3  -0.124 -0.106 -0.230 -0.244  0.013  0.121
127.5 08 Bt  -0.5289 -0.3620  -17.2  -0.630 -0.115 -0.745 -0.237 -0.508  0.108
127.5 08 Bm  -0.5289 -0.4058  -20.0  -0.539 -0.115 -0.654 -0.231 -0.424  0.109
127.5 08 Bb  -0.5289 -0.4496  -22.8  -0.558 -0.115 -0.673 -0.223 -0.450  0.116
127.5 09 Bt  -0.5950 -0.4128  -20.7  -0.592 -0.123 -0.715 -0.213 -0.502  0.119
127.5 09 Bm  -0.5950 -0.4566  -23.6  -0.507 -0.123 -0.630 -0.203 -0.427  0.114
127.5 09 Bb  -0.5950 -0.5004  -26.5  -0.591 -0.123 -0.714 -0.191 -0.523  0.120
127.5 10 Bt  -0.6611 -0.4635  -24.4  -0.597 -0.131 -0.728 -0.175 -0.554  0.124
127.5 10 Bm  -0.6611 -0.5073  -27.3  -0.601 -0.131 -0.732 -0.158 -0.574  0.115
127.5 10 Bb  -0.6611 -0.5511  -30.4  -0.733 -0.131 -0.864 -0.138 -0.727  0.126
127.5 11 Bt  -0.7272 -0.5142  -28.3  -0.572 -0.140 -0.712 -0.109 -0.603  0.122
127.5 11 Bm  -0.7272 -0.5580  -31.5  -0.445 -0.140 -0.585 -0.078 -0.507  0.120
127.5 11 Bb  -0.7272 -0.6018  -34.9  -0.540 -0.140 -0.680 -0.035 -0.644  0.132
135.0 00 Bt   0.0000  0.0438    7.3   0.103  0.244  0.347 -0.278  0.625  0.102
135.0 00 Bm   0.0000  0.0000    4.8   0.195  0.244  0.439 -0.279  0.718  0.098
135.0 00 Bb   0.0000 -0.0438    2.3   0.132  0.244  0.376 -0.278  0.654  0.090
135.0 01 Bt  -0.0589 -0.0151    3.9   0.037  0.237  0.274 -0.278  0.552  0.099
135.0 01 Bm  -0.0589 -0.0589    1.4   0.078  0.237  0.315 -0.278  0.593  0.096
135.0 01 Bb  -0.0589 -0.1027   -1.1   0.066  0.237  0.303 -0.278  0.580  0.089
135.0 02 Bt  -0.1179 -0.0741    0.5  -0.139  0.229  0.090 -0.278  0.367  0.094
135.0 02 Bm  -0.1179 -0.1179   -2.0  -0.144  0.229  0.085 -0.277  0.362  0.090
135.0 02 Bb  -0.1179 -0.1617   -4.5  -0.239  0.229 -0.010 -0.277  0.267  0.090
135.0 03 Bt  -0.1768 -0.1330   -2.9  -0.310  0.221 -0.089 -0.276  0.187  0.090
135.0 03 Bm  -0.1768 -0.1768   -5.5  -0.047  0.221  0.174 -0.276  0.450  0.094
135.0 03 Bb  -0.1768 -0.2206   -8.0  -0.207  0.221  0.014 -0.275  0.289  0.094
135.0 04 Bt  -0.2357 -0.1919   -6.4  -0.158  0.215  0.057 -0.274  0.331  0.095
135.0 04 Bm  -0.2357 -0.2357   -9.0  -0.366  0.214 -0.152 -0.273  0.121  0.088
135.0 04 Bb  -0.2357 -0.2795  -11.6  -0.245  0.214 -0.031 -0.271  0.240  0.095
135.0 05 Bt  -0.2946 -0.2508   -9.9  -0.379  0.207 -0.172 -0.270  0.098  0.095
135.0 05 Bm  -0.2946 -0.2946  -12.6  -0.467  0.207 -0.260 -0.268  0.008  0.090
135.0 05 Bb  -0.2946 -0.3384  -15.2  -0.236  0.207 -0.029 -0.265  0.236  0.096
135.0 06 Bt  -0.3536 -0.3098  -13.6  -0.492  0.199 -0.293 -0.263 -0.029  0.099
135.0 06 Bm  -0.3536 -0.3536  -16.3  -0.481  0.199 -0.282 -0.260 -0.022  0.092
135.0 06 Bb  -0.3536 -0.3974  -19.0  -0.677  0.199 -0.478 -0.256 -0.221  0.089
135.0 07 Bt  -0.4125 -0.3687  -17.3  -0.681  0.192 -0.489 -0.253 -0.236  0.101
135.0 07 Bm  -0.4125 -0.4125  -20.1  -0.524  0.192 -0.332 -0.249 -0.084  0.097
135.0 07 Bb  -0.4125 -0.4563  -22.9  -0.592  0.192 -0.400 -0.243 -0.158  0.097
135.0 08 Bt  -0.4714 -0.4276  -21.2  -0.590  0.184 -0.406 -0.238 -0.167  0.098
135.0 08 Bm  -0.4714 -0.4714  -24.0  -0.565  0.184 -0.381 -0.231 -0.150  0.095
135.0 08 Bb  -0.4714 -0.5152  -27.0  -0.734  0.184 -0.550 -0.222 -0.328  0.105
135.0 09 Bt  -0.5303 -0.4865  -25.3  -0.732  0.177 -0.555 -0.215 -0.341  0.088
135.0 09 Bm  -0.5303 -0.5303  -28.2  -0.821  0.177 -0.644 -0.203 -0.441  0.090
135.0 09 Bb  -0.5303 -0.5741  -31.3  -0.580  0.177 -0.403 -0.189 -0.214  0.108
135.0 10 Bt  -0.5893 -0.5455  -29.6  -0.704  0.169 -0.535 -0.177 -0.357  0.101
135.0 10 Bm  -0.5893 -0.5893  -32.7  -0.815  0.169 -0.646 -0.158 -0.487  0.095
135.0 10 Bb  -0.5893 -0.6331  -36.1  -0.805  0.169 -0.636 -0.134 -0.502  0.116
135.0 11 Bt  -0.6482 -0.6044  -34.3  -0.781  0.161 -0.620 -0.114 -0.506  0.109
135.0 11 Bm  -0.6482 -0.6482  -37.8  -0.717  0.161 -0.556 -0.078 -0.477  0.099
135.0 11 Bb  -0.6482 -0.6920  -41.5  -0.787  0.161 -0.626 -0.027 -0.599  0.121
142.5 00 Bt   0.0000  0.0438    7.3   0.416 -0.051  0.365 -0.278  0.644  0.115
142.5 00 Bm   0.0000  0.0000    4.8   0.654 -0.051  0.603 -0.279  0.882  0.109
142.5 00 Bb   0.0000 -0.0438    2.3   0.475 -0.051  0.424 -0.278  0.702  0.090
142.5 01 Bt  -0.0507 -0.0223    3.5   0.234 -0.058  0.176 -0.278  0.455  0.108
142.5 01 Bm  -0.0507 -0.0661    1.0   0.483 -0.058  0.425 -0.278  0.703  0.108
142.5 01 Bb  -0.0507 -0.1099   -1.5   0.076 -0.058  0.018 -0.278  0.296  0.095
142.5 02 Bt  -0.1015 -0.0884   -0.3   0.282 -0.063  0.219 -0.278  0.497  0.111
142.5 02 Bm  -0.1015 -0.1322   -2.8   0.315 -0.063  0.252 -0.277  0.530  0.103
142.5 02 Bb  -0.1015 -0.1760   -5.4   0.137 -0.063  0.074 -0.277  0.350  0.102
142.5 03 Bt  -0.1522 -0.1545   -4.1   0.114 -0.070  0.044 -0.276  0.321  0.114
142.5 03 Bm  -0.1522 -0.1983   -6.7   0.318 -0.070  0.248 -0.276  0.524  0.109
142.5 03 Bb  -0.1522 -0.2421   -9.3   0.163 -0.070  0.093 -0.274  0.367  0.103
142.5 04 Bt  -0.2029 -0.2207   -8.1   0.063 -0.077 -0.014 -0.274  0.260  0.119
142.5 04 Bm  -0.2029 -0.2645  -10.6   0.125 -0.077  0.048 -0.273  0.320  0.109
142.5 04 Bb  -0.2029 -0.3083  -13.3   0.061 -0.077 -0.016 -0.271  0.255  0.105
142.5 05 Bt  -0.2537 -0.2868  -12.0   0.227 -0.084  0.143 -0.270  0.413  0.115
142.5 05 Bm  -0.2537 -0.3306  -14.7   0.004 -0.084 -0.080 -0.268  0.188  0.110
142.5 05 Bb  -0.2537 -0.3744  -17.4   0.111 -0.084  0.027 -0.265  0.292  0.106
142.5 06 Bt  -0.3044 -0.3529  -16.1  -0.049 -0.090 -0.139 -0.264  0.125  0.114
142.5 06 Bm  -0.3044 -0.3967  -18.8  -0.071 -0.090 -0.161 -0.260  0.099  0.108
142.5 06 Bb  -0.3044 -0.4405  -21.6  -0.401 -0.090 -0.491 -0.256 -0.235  0.110
142.5 07 Bt  -0.3551 -0.4190  -20.3  -0.029 -0.096 -0.125 -0.254  0.129  0.118
142.5 07 Bm  -0.3551 -0.4628  -23.2  -0.290 -0.096 -0.386 -0.249 -0.138  0.106
142.5 07 Bb  -0.3551 -0.5066  -26.0  -0.141 -0.096 -0.237 -0.242  0.005  0.120
142.5 08 Bt  -0.4058 -0.4851  -24.7  -0.334 -0.103 -0.437 -0.239 -0.198  0.102
142.5 08 Bm  -0.4058 -0.5289  -27.7  -0.333 -0.103 -0.436 -0.231 -0.205  0.108
142.5 08 Bb  -0.4058 -0.5727  -30.7   0.014 -0.103 -0.089 -0.221  0.132  0.112
142.5 09 Bt  -0.4566 -0.5512  -29.4  -0.376 -0.109 -0.485 -0.216 -0.269  0.108
142.5 09 Bm  -0.4566 -0.5950  -32.5  -0.160 -0.110 -0.270 -0.203 -0.067  0.111
142.5 09 Bb  -0.4566 -0.6388  -35.8  -0.179 -0.110 -0.289 -0.187 -0.102  0.124
142.5 10 Bt  -0.5073 -0.6173  -34.4  -0.281 -0.116 -0.397 -0.180 -0.217  0.115
142.5 10 Bm  -0.5073 -0.6611  -37.8  -0.060 -0.116 -0.176 -0.158 -0.017  0.112
142.5 10 Bb  -0.5073 -0.7049  -41.4  -0.227 -0.116 -0.343 -0.131 -0.212  0.132
142.5 11 Bt  -0.5580 -0.6834  -39.9  -0.219 -0.123 -0.342 -0.118 -0.224  0.120
142.5 11 Bm  -0.5580 -0.7272  -43.7  -0.217 -0.123 -0.340 -0.078 -0.262  0.112
142.5 11 Bb  -0.5580 -0.7710  -48.0  -0.243 -0.123 -0.366 -0.020 -0.346  0.128
150.0 00 Bt   0.0000  0.0438    7.3   0.386  0.239  0.625 -0.278  0.904  0.099
150.0 00 Bm   0.0000  0.0000    4.8   0.226  0.239  0.465 -0.279  0.744  0.095
150.0 00 Bb   0.0000 -0.0438    2.3   0.251  0.239  0.490 -0.278  0.768  0.088
150.0 01 Bt  -0.0417 -0.0284    3.2   0.045  0.234  0.279 -0.278  0.558  0.102
150.0 01 Bm  -0.0417 -0.0722    0.7   0.083  0.234  0.317 -0.278  0.595  0.102
150.0 01 Bb  -0.0417 -0.1160   -1.9   0.178  0.234  0.412 -0.278  0.690  0.092
150.0 02 Bt  -0.0833 -0.1005   -1.0   0.072  0.228  0.300 -0.278  0.577  0.109
150.0 02 Bm  -0.0833 -0.1443   -3.5   0.038  0.228  0.266 -0.277  0.544  0.099
150.0 02 Bb  -0.0833 -0.1881   -6.1  -0.052  0.228  0.176 -0.277  0.453  0.089
150.0 03 Bt  -0.1250 -0.1727   -5.2  -0.026  0.223  0.197 -0.276  0.473  0.104
150.0 03 Bm  -0.1250 -0.2165   -7.7   0.011  0.223  0.234 -0.276  0.510  0.092
150.0 03 Bb  -0.1250 -0.2603  -10.3  -0.169  0.223  0.054 -0.274  0.329  0.096
150.0 04 Bt  -0.1667 -0.2449   -9.4   0.056  0.218  0.274 -0.274  0.548  0.106
150.0 04 Bm  -0.1667 -0.2887  -12.1  -0.127  0.218  0.091 -0.273  0.363  0.097
150.0 04 Bb  -0.1667 -0.3325  -14.7  -0.118  0.218  0.100 -0.271  0.371  0.094
150.0 05 Bt  -0.2083 -0.3170  -13.8  -0.031  0.212  0.181 -0.270  0.451  0.095
150.0 05 Bm  -0.2083 -0.3608  -16.5  -0.131  0.212  0.081 -0.268  0.349  0.092
150.0 05 Bb  -0.2083 -0.4046  -19.2  -0.401  0.212 -0.189 -0.265  0.076  0.100
150.0 06 Bt  -0.2500 -0.3892  -18.3  -0.199  0.208  0.009 -0.264  0.273  0.089
150.0 06 Bm  -0.2500 -0.4330  -21.0  -0.295  0.208 -0.087 -0.260  0.174  0.090
150.0 06 Bb  -0.2500 -0.4768  -23.9  -0.155  0.208  0.053 -0.255  0.308  0.101
150.0 07 Bt  -0.2917 -0.4614  -22.9  -0.436  0.202 -0.234 -0.254  0.020  0.099
150.0 07 Bm  -0.2917 -0.5052  -25.8  -0.444  0.202 -0.242 -0.249  0.007  0.095
150.0 07 Bb  -0.2917 -0.5490  -28.8  -0.519  0.202 -0.317 -0.241 -0.076  0.096
150.0 08 Bt  -0.3333 -0.5336  -27.8  -0.328  0.196 -0.132 -0.240  0.107  0.094
150.0 08 Bm  -0.3333 -0.5774  -30.9  -0.455  0.196 -0.259 -0.231 -0.028  0.091
150.0 08 Bb  -0.3333 -0.6212  -34.0  -0.501  0.196 -0.305 -0.220 -0.086  0.104
150.0 09 Bt  -0.3750 -0.6057  -33.0  -0.444  0.192 -0.252 -0.217 -0.035  0.100
150.0 09 Bm  -0.3750 -0.6495  -36.3  -0.597  0.192 -0.405 -0.203 -0.202  0.090
150.0 09 Bb  -0.3750 -0.6933  -39.7  -0.461  0.192 -0.269 -0.185 -0.084  0.100
150.0 10 Bt  -0.4167 -0.6779  -38.7  -0.199  0.186 -0.013 -0.181  0.169  0.095
150.0 10 Bm  -0.4167 -0.7217  -42.3  -0.346  0.186 -0.160 -0.158 -0.002  0.098
150.0 10 Bb  -0.4167 -0.7655  -46.2  -0.402  0.186 -0.216 -0.128 -0.088  0.115
150.0 11 Bt  -0.4583 -0.7501  -45.0  -0.230  0.181 -0.049 -0.121  0.073  0.110
150.0 11 Bm  -0.4583 -0.7939  -49.3  -0.415  0.181 -0.234 -0.078 -0.156  0.103
150.0 11 Bb  -0.4583 -0.8377  -54.1  -0.224  0.181 -0.043 -0.014 -0.030  0.116
157.5 00 Bt   0.0000  0.0438    7.3   0.680 -0.056  0.624 -0.278  0.902  0.117
157.5 00 Bm   0.0000  0.0000    4.8   0.555 -0.056  0.499 -0.279  0.778  0.108
157.5 00 Bb   0.0000 -0.0438    2.3   0.522 -0.056  0.466 -0.278  0.744  0.088
157.5 01 Bt  -0.0319 -0.0332    2.9   0.436 -0.059  0.377 -0.278  0.655  0.115
157.5 01 Bm  -0.0319 -0.0770    0.4   0.408 -0.060  0.348 -0.278  0.627  0.102
157.5 01 Bb  -0.0319 -0.1208   -2.1   0.424 -0.060  0.364 -0.278  0.641  0.089
157.5 02 Bt  -0.0638 -0.1102   -1.5   0.372 -0.063  0.309 -0.278  0.587  0.110
157.5 02 Bm  -0.0638 -0.1540   -4.1   0.403 -0.063  0.340 -0.277  0.618  0.101
157.5 02 Bb  -0.0638 -0.1978   -6.6   0.315 -0.063  0.252 -0.277  0.529  0.103
157.5 03 Bt  -0.0957 -0.1872   -6.0   0.391 -0.068  0.323 -0.277  0.599  0.112
157.5 03 Bm  -0.0957 -0.2310   -8.6   0.253 -0.068  0.185 -0.276  0.461  0.098
157.5 03 Bb  -0.0957 -0.2748  -11.2   0.117 -0.068  0.049 -0.274  0.323  0.106
157.5 04 Bt  -0.1276 -0.2642  -10.6   0.381 -0.072  0.309 -0.274  0.583  0.104
157.5 04 Bm  -0.1276 -0.3080  -13.2   0.330 -0.072  0.258 -0.273  0.530  0.099
157.5 04 Bb  -0.1276 -0.3518  -15.8   0.178 -0.072  0.106 -0.270  0.377  0.100
157.5 05 Bt  -0.1595 -0.3411  -15.2  -0.006 -0.076 -0.082 -0.270  0.189  0.106
157.5 05 Bm  -0.1595 -0.3849  -17.9   0.097 -0.076  0.021 -0.268  0.288  0.105
157.5 05 Bb  -0.1595 -0.4287  -20.7   0.219 -0.076  0.143 -0.264  0.407  0.100
157.5 06 Bt  -0.1913 -0.4181  -20.0   0.238 -0.079  0.159 -0.264  0.423  0.105
157.5 06 Bm  -0.1913 -0.4619  -22.8   0.132 -0.079  0.053 -0.260  0.313  0.103
157.5 06 Bb  -0.1913 -0.5057  -25.7   0.015 -0.079 -0.064 -0.255  0.191  0.102
157.5 07 Bt  -0.2232 -0.4951  -25.0   0.341 -0.084  0.257 -0.255  0.512  0.105
157.5 07 Bm  -0.2232 -0.5389  -28.0   0.209 -0.084  0.125 -0.249  0.374  0.101
157.5 07 Bb  -0.2232 -0.5827  -31.0   0.070 -0.084 -0.014 -0.241  0.227  0.106
157.5 08 Bt  -0.2551 -0.5721  -30.3   0.080 -0.088 -0.008 -0.240  0.232  0.107
157.5 08 Bm  -0.2551 -0.6159  -33.5   0.056 -0.088 -0.032 -0.231  0.199  0.109
157.5 08 Bb  -0.2551 -0.6597  -36.7   0.211 -0.088  0.123 -0.219  0.341  0.109
157.5 09 Bt  -0.2870 -0.6491  -36.0   0.054 -0.092 -0.038 -0.218  0.180  0.111
157.5 09 Bm  -0.2870 -0.6929  -39.4   0.079 -0.092 -0.013 -0.203  0.190  0.109
157.5 09 Bb  -0.2870 -0.7367  -43.1   0.179 -0.092  0.087 -0.184  0.271  0.120
157.5 10 Bt  -0.3189 -0.7261  -42.3   0.084 -0.096 -0.012 -0.183  0.171  0.113
157.5 10 Bm  -0.3189 -0.7699  -46.1   0.080 -0.096 -0.016 -0.158  0.142  0.105
157.5 10 Bb  -0.3189 -0.8137  -50.4   0.056 -0.096 -0.040 -0.126  0.085  0.116
157.5 11 Bt  -0.3508 -0.8031  -49.5   0.051 -0.100 -0.049 -0.124  0.074  0.121
157.5 11 Bm  -0.3508 -0.8469  -54.1   0.165 -0.100  0.065 -0.078  0.144  0.103
157.5 11 Bb  -0.3508 -0.8907  -59.7   0.286 -0.100  0.186 -0.008  0.194  0.111
165.0 00 Bt   0.0000  0.0438    7.3   0.392  0.233  0.625 -0.278  0.903  0.096
165.0 00 Bm   0.0000  0.0000    4.8   0.238  0.233  0.471 -0.279  0.749  0.091
165.0 00 Bb   0.0000 -0.0438    2.3   0.206  0.233  0.439 -0.278  0.717  0.085
165.0 01 Bt  -0.0216 -0.0367    2.7   0.092  0.230  0.322 -0.278  0.600  0.100
165.0 01 Bm  -0.0216 -0.0805    0.2   0.057  0.230  0.287 -0.278  0.565  0.097
165.0 01 Bb  -0.0216 -0.1243   -2.3   0.128  0.230  0.358 -0.278  0.636  0.089
165.0 02 Bt  -0.0431 -0.1172   -1.9   0.234  0.228  0.462 -0.278  0.740  0.098
165.0 02 Bm  -0.0431 -0.1610   -4.5   0.115  0.228  0.343 -0.277  0.620  0.096
165.0 02 Bb  -0.0431 -0.2048   -7.0   0.064  0.228  0.292 -0.277  0.569  0.086
165.0 03 Bt  -0.0647 -0.1977   -6.6   0.082  0.225  0.307 -0.277  0.584  0.100
165.0 03 Bm  -0.0647 -0.2415   -9.2   0.163  0.225  0.388 -0.276  0.664  0.095
165.0 03 Bb  -0.0647 -0.2853  -11.8   0.030  0.225  0.255 -0.274  0.529  0.086
165.0 04 Bt  -0.0863 -0.2782  -11.4   0.016  0.223  0.239 -0.274  0.513  0.102
165.0 04 Bm  -0.0863 -0.3220  -14.0   0.013  0.223  0.236 -0.273  0.509  0.094
165.0 04 Bb  -0.0863 -0.3658  -16.7  -0.045  0.223  0.178 -0.270  0.448  0.085
165.0 05 Bt  -0.1078 -0.3587  -16.2  -0.033  0.220  0.187 -0.270  0.458  0.101
165.0 05 Bm  -0.1078 -0.4025  -19.0   0.079  0.220  0.299 -0.268  0.567  0.102
165.0 05 Bb  -0.1078 -0.4463  -21.7  -0.094  0.220  0.126 -0.264  0.390  0.098
165.0 06 Bt  -0.1294 -0.4392  -21.3   0.051  0.218  0.269 -0.264  0.533  0.103
165.0 06 Bm  -0.1294 -0.4830  -24.1   0.047  0.218  0.265 -0.260  0.525  0.100
165.0 06 Bb  -0.1294 -0.5268  -27.0  -0.122  0.218  0.096 -0.255  0.351  0.101
165.0 07 Bt  -0.1510 -0.5197  -26.6   0.056  0.215  0.271 -0.255  0.526  0.106
165.0 07 Bm  -0.1510 -0.5635  -29.6   0.004  0.215  0.219 -0.249  0.468  0.106
165.0 07 Bb  -0.1510 -0.6073  -32.7  -0.152  0.215  0.063 -0.240  0.304  0.116
165.0 08 Bt  -0.1725 -0.6002  -32.2  -0.078  0.212  0.134 -0.241  0.375  0.107
165.0 08 Bm  -0.1725 -0.6440  -35.4  -0.086  0.212  0.126 -0.231  0.357  0.101
165.0 08 Bb  -0.1725 -0.6878  -38.8  -0.069  0.212  0.143 -0.218  0.361  0.108
165.0 09 Bt  -0.1941 -0.6806  -38.3   0.098  0.210  0.308 -0.219  0.527  0.111
165.0 09 Bm  -0.1941 -0.7244  -41.8  -0.032  0.210  0.178 -0.203  0.381  0.102
165.0 09 Bb  -0.1941 -0.7682  -45.6  -0.179  0.210  0.031 -0.183  0.214  0.116
165.0 10 Bt  -0.2157 -0.7611  -45.0  -0.006  0.207  0.201 -0.184  0.385  0.111
165.0 10 Bm  -0.2157 -0.8049  -49.1  -0.079  0.207  0.128 -0.158  0.286  0.103
165.0 10 Bb  -0.2157 -0.8487  -53.6  -0.141  0.207  0.066 -0.124  0.190  0.124
165.0 11 Bt  -0.2373 -0.8416  -52.9  -0.028  0.204  0.176 -0.125  0.301  0.107
165.0 11 Bm  -0.2373 -0.8854  -58.1   0.084  0.204  0.288 -0.078  0.366  0.111
165.0 11 Bb  -0.2373 -0.9292  -64.5   0.110  0.204  0.314 -0.004  0.318  0.113
172.5 00 Bt   0.0000  0.0438    7.3   0.649 -0.061  0.588 -0.278  0.867  0.124
172.5 00 Bm   0.0000  0.0000    4.8   0.550 -0.061  0.489 -0.279  0.767  0.113
172.5 00 Bb   0.0000 -0.0438    2.3   0.424 -0.061  0.363 -0.278  0.641  0.098
172.5 01 Bt  -0.0109 -0.0388    2.6   0.471 -0.062  0.409 -0.278  0.687  0.118
172.5 01 Bm  -0.0109 -0.0826    0.1   0.491 -0.062  0.429 -0.278  0.707  0.110
172.5 01 Bb  -0.0109 -0.1264   -2.5   0.513 -0.062  0.451 -0.278  0.729  0.093
172.5 02 Bt  -0.0218 -0.1214   -2.2   0.426 -0.063  0.363 -0.278  0.641  0.117
172.5 02 Bm  -0.0218 -0.1652   -4.7   0.440 -0.063  0.377 -0.277  0.654  0.109
172.5 02 Bb  -0.0218 -0.2090   -7.3   0.621 -0.063  0.558 -0.277  0.835  0.095
172.5 03 Bt  -0.0326 -0.2041   -7.0   0.333 -0.064  0.269 -0.277  0.546  0.110
172.5 03 Bm  -0.0326 -0.2479   -9.6   0.515 -0.064  0.451 -0.276  0.727  0.109
172.5 03 Bb  -0.0326 -0.2917  -12.2   0.388 -0.064  0.324 -0.274  0.598  0.107
172.5 04 Bt  -0.0435 -0.2867  -11.9   0.373 -0.066  0.307 -0.274  0.582  0.116
172.5 04 Bm  -0.0435 -0.3305  -14.5   0.393 -0.066  0.327 -0.273  0.600  0.102
172.5 04 Bb  -0.0435 -0.3743  -17.2   0.484 -0.066  0.418 -0.270  0.689  0.101
172.5 05 Bt  -0.0544 -0.3693  -16.9   0.450 -0.067  0.383 -0.271  0.653  0.122
172.5 05 Bm  -0.0544 -0.4131  -19.6   0.458 -0.067  0.391 -0.268  0.658  0.110
172.5 05 Bb  -0.0544 -0.4569  -22.4   0.521 -0.067  0.454 -0.264  0.718  0.102
172.5 06 Bt  -0.0653 -0.4519  -22.1   0.565 -0.068  0.497 -0.265  0.762  0.120
172.5 06 Bm  -0.0653 -0.4957  -24.9   0.204 -0.068  0.136 -0.260  0.396  0.112
172.5 06 Bb  -0.0653 -0.5395  -27.9   0.387 -0.068  0.319 -0.255  0.574  0.115
172.5 07 Bt  -0.0761 -0.5345  -27.5   0.532 -0.069  0.463 -0.255  0.718  0.122
172.5 07 Bm  -0.0761 -0.5783  -30.6   0.389 -0.069  0.320 -0.249  0.568  0.113
172.5 07 Bb  -0.0761 -0.6221  -33.7   0.324 -0.069  0.255 -0.240  0.495  0.114
172.5 08 Bt  -0.0870 -0.6172  -33.3   0.486 -0.070  0.416 -0.241  0.657  0.122
172.5 08 Bm  -0.0870 -0.6610  -36.6   0.398 -0.070  0.328 -0.231  0.559  0.120
172.5 08 Bb  -0.0870 -0.7048  -40.0   0.214 -0.070  0.144 -0.218  0.362  0.122
172.5 09 Bt  -0.0979 -0.6998  -39.7   0.481 -0.072  0.409 -0.219  0.628  0.124
172.5 09 Bm  -0.0979 -0.7436  -43.3   0.475 -0.072  0.403 -0.203  0.606  0.116
172.5 09 Bb  -0.0979 -0.7874  -47.2   0.339 -0.072  0.267 -0.183  0.450  0.130
172.5 10 Bt  -0.1088 -0.7824  -46.7   0.617 -0.073  0.544 -0.184  0.729  0.119
172.5 10 Bm  -0.1088 -0.8262  -51.0   0.491 -0.073  0.418 -0.158  0.576  0.117
172.5 10 Bb  -0.1088 -0.8700  -55.8   0.457 -0.073  0.384 -0.123  0.507  0.130
172.5 11 Bt  -0.1196 -0.8650  -55.2   0.436 -0.075  0.361 -0.127  0.488  0.122
172.5 11 Bm  -0.1196 -0.9088  -60.7   0.553 -0.075  0.478 -0.078  0.556  0.112
172.5 11 Bb  -0.1196 -0.9526  -67.8   0.574 -0.075  0.499 -0.002  0.501  0.119
180.0 00 Bt   0.0000  0.0438    7.3   0.300  0.227  0.527 -0.278  0.805  0.089
180.0 00 Bm   0.0000  0.0000    4.8   0.180  0.227  0.407 -0.279  0.686  0.092
180.0 00 Bb   0.0000 -0.0438    2.3   0.189  0.227  0.416 -0.278  0.694  0.082
180.0 01 Bt   0.0000 -0.0395    2.5   0.286  0.227  0.513 -0.278  0.791  0.096
180.0 01 Bm   0.0000 -0.0833    0.0   0.179  0.227  0.406 -0.278  0.684  0.093
180.0 01 Bb   0.0000 -0.1271   -2.5   0.151  0.227  0.378 -0.278  0.656  0.076
180.0 02 Bt   0.0000 -0.1229   -2.3   0.147  0.228  0.375 -0.278  0.652  0.095
180.0 02 Bm   0.0000 -0.1667   -4.8   0.355  0.228  0.583 -0.277  0.860  0.089
180.0 02 Bb   0.0000 -0.2105   -7.3   0.058  0.228  0.286 -0.276  0.563  0.083
180.0 03 Bt   0.0000 -0.2062   -7.1   0.134  0.228  0.362 -0.277  0.639  0.095
180.0 03 Bm   0.0000 -0.2500   -9.7   0.092  0.228  0.320 -0.276  0.596  0.095
180.0 03 Bb   0.0000 -0.2938  -12.3   0.227  0.228  0.455 -0.274  0.729  0.082
180.0 04 Bt   0.0000 -0.2895  -12.0   0.230  0.228  0.458 -0.274  0.732  0.094
180.0 04 Bm   0.0000 -0.3333  -14.7   0.110  0.228  0.338 -0.273  0.611  0.095
180.0 04 Bb   0.0000 -0.3771  -17.4   0.169  0.228  0.397 -0.270  0.668  0.088
180.0 05 Bt   0.0000 -0.3729  -17.1   0.303  0.228  0.531 -0.271  0.802  0.088
180.0 05 Bm   0.0000 -0.4167  -19.8   0.169  0.228  0.397 -0.268  0.665  0.094
180.0 05 Bb   0.0000 -0.4605  -22.6   0.080  0.228  0.308 -0.264  0.572  0.092
180.0 06 Bt   0.0000 -0.4562  -22.3   0.131  0.229  0.360 -0.265  0.624  0.096
180.0 06 Bm   0.0000 -0.5000  -25.2   0.168  0.229  0.397 -0.260  0.657  0.095
180.0 06 Bb   0.0000 -0.5438  -28.1   0.102  0.229  0.331 -0.255  0.585  0.093
180.0 07 Bt   0.0000 -0.5395  -27.9   0.231  0.229  0.460 -0.255  0.716  0.094
180.0 07 Bm   0.0000 -0.5833  -30.9   0.088  0.229  0.317 -0.249  0.566  0.098
180.0 07 Bb   0.0000 -0.6271  -34.0   0.343  0.229  0.572 -0.240  0.812  0.095
180.0 08 Bt   0.0000 -0.6229  -33.7   0.421  0.229  0.650 -0.241  0.891  0.091
180.0 08 Bm   0.0000 -0.6667  -37.0   0.215  0.229  0.444 -0.231  0.675  0.090
180.0 08 Bb   0.0000 -0.7105  -40.5   0.211  0.229  0.440 -0.218  0.658  0.105
180.0 09 Bt   0.0000 -0.7062  -40.1   0.359  0.229  0.588 -0.219  0.808  0.099
180.0 09 Bm   0.0000 -0.7500  -43.8   0.364  0.229  0.593 -0.203  0.796  0.100
180.0 09 Bb   0.0000 -0.7938  -47.7   0.490  0.229  0.719 -0.182  0.901  0.104
180.0 10 Bt   0.0000 -0.7895  -47.3   0.587  0.230  0.817 -0.185  1.002  0.105
180.0 10 Bm   0.0000 -0.8333  -51.6   0.432  0.230  0.662 -0.158  0.821  0.098
180.0 10 Bb   0.0000 -0.8771  -56.5   0.307  0.230  0.537 -0.123  0.660  0.115
180.0 11 Bt   0.0000 -0.8729  -56.0   0.376  0.230  0.606 -0.127  0.733  0.098
180.0 11 Bm   0.0000 -0.9167  -61.6   0.406  0.230  0.636 -0.078  0.714  0.094
180.0 11 Bb   0.0000 -0.9605  -69.0   0.296  0.230  0.526 -0.001  0.527  0.111
187.5 00 Bt   0.0000  0.0438    7.3   0.499 -0.065  0.434 -0.278  0.712  0.125
187.5 00 Bm   0.0000  0.0000    4.8   0.510 -0.065  0.445 -0.279  0.724  0.112
187.5 00 Bb   0.0000 -0.0438    2.3   0.432 -0.065  0.367 -0.278  0.645  0.105
187.5 01 Bt   0.0109 -0.0388    2.6   0.541 -0.063  0.478 -0.278  0.756  0.127
187.5 01 Bm   0.0109 -0.0826    0.1   0.525 -0.063  0.462 -0.278  0.741  0.112
187.5 01 Bb   0.0109 -0.1264   -2.5   0.692 -0.063  0.629 -0.278  0.907  0.098
187.5 02 Bt   0.0218 -0.1214   -2.2   0.706 -0.062  0.644 -0.278  0.922  0.122
187.5 02 Bm   0.0218 -0.1652   -4.7   0.519 -0.062  0.457 -0.277  0.735  0.115
187.5 02 Bb   0.0218 -0.2090   -7.3   0.409 -0.062  0.347 -0.277  0.623  0.098
187.5 03 Bt   0.0326 -0.2041   -7.0   0.636 -0.060  0.576 -0.277  0.852  0.122
187.5 03 Bm   0.0326 -0.2479   -9.6   0.436 -0.060  0.376 -0.276  0.652  0.107
187.5 03 Bb   0.0326 -0.2917  -12.2   0.576 -0.060  0.516 -0.274  0.790  0.096
187.5 04 Bt   0.0435 -0.2867  -11.9   0.504 -0.059  0.445 -0.274  0.719  0.119
187.5 04 Bm   0.0435 -0.3305  -14.5   0.598 -0.059  0.539 -0.273  0.812  0.108
187.5 04 Bb   0.0435 -0.3743  -17.2   0.546 -0.059  0.487 -0.270  0.758  0.098
187.5 05 Bt   0.0544 -0.3693  -16.9   0.558 -0.057  0.501 -0.271  0.771  0.115
187.5 05 Bm   0.0544 -0.4131  -19.6   0.654 -0.057  0.597 -0.268  0.865  0.110
187.5 05 Bb   0.0544 -0.4569  -22.4   0.652 -0.057  0.595 -0.264  0.859  0.097
187.5 06 Bt   0.0653 -0.4519  -22.1   0.892 -0.055  0.837 -0.265  1.102  0.099
187.5 06 Bm   0.0653 -0.4957  -24.9   0.783 -0.055  0.728 -0.260  0.988  0.098
187.5 06 Bb   0.0653 -0.5395  -27.9   0.655 -0.056  0.599 -0.255  0.854  0.100
187.5 07 Bt   0.0761 -0.5345  -27.5   0.784 -0.053  0.731 -0.255  0.986  0.106
187.5 07 Bm   0.0761 -0.5783  -30.6   0.723 -0.054  0.669 -0.249  0.917  0.102
187.5 07 Bb   0.0761 -0.6221  -33.7   0.511 -0.053  0.458 -0.240  0.698  0.095
187.5 08 Bt   0.0870 -0.6172  -33.3   0.765 -0.052  0.713 -0.241  0.954  0.104
187.5 08 Bm   0.0870 -0.6610  -36.6   0.791 -0.052  0.739 -0.231  0.969  0.099
187.5 08 Bb   0.0870 -0.7048  -40.0   0.618 -0.052  0.566 -0.218  0.784  0.101
187.5 09 Bt   0.0979 -0.6998  -39.7   0.792 -0.051  0.741 -0.219  0.960  0.099
187.5 09 Bm   0.0979 -0.7436  -43.3   0.773 -0.051  0.722 -0.203  0.925  0.104
187.5 09 Bb   0.0979 -0.7874  -47.2   0.621 -0.051  0.570 -0.183  0.752  0.110
187.5 10 Bt   0.1088 -0.7824  -46.7   0.744 -0.049  0.695 -0.184  0.879  0.107
187.5 10 Bm   0.1088 -0.8262  -51.0   0.990 -0.049  0.941 -0.158  1.099  0.092
187.5 10 Bb   0.1088 -0.8700  -55.8   0.867 -0.049  0.818 -0.123  0.941  0.109
187.5 11 Bt   0.1196 -0.8650  -55.2   0.776 -0.048  0.728 -0.127  0.854  0.107
187.5 11 Bm   0.1196 -0.9088  -60.7   0.915 -0.048  0.867 -0.078  0.945  0.091
187.5 11 Bb   0.1196 -0.9526  -67.8   0.910 -0.048  0.862 -0.002  0.864  0.102
195.0 00 Bt   0.0000  0.0438    7.3   0.199  0.221  0.420 -0.278  0.698  0.098
195.0 00 Bm   0.0000  0.0000    4.8   0.193  0.221  0.414 -0.279  0.693  0.098
195.0 00 Bb   0.0000 -0.0438    2.3   0.117  0.221  0.338 -0.278  0.617  0.087
195.0 01 Bt   0.0216 -0.0367    2.7   0.216  0.224  0.440 -0.278  0.719  0.102
195.0 01 Bm   0.0216 -0.0805    0.2   0.419  0.224  0.643 -0.278  0.921  0.098
195.0 01 Bb   0.0216 -0.1243   -2.3   0.069  0.224  0.293 -0.278  0.570  0.093
195.0 02 Bt   0.0431 -0.1172   -1.9   0.244  0.227  0.471 -0.278  0.749  0.106
195.0 02 Bm   0.0431 -0.1610   -4.5   0.519  0.227  0.746 -0.277  1.023  0.102
195.0 02 Bb   0.0431 -0.2048   -7.0   0.371  0.227  0.598 -0.277  0.875  0.093
195.0 03 Bt   0.0647 -0.1977   -6.6   0.283  0.230  0.513 -0.277  0.790  0.106
195.0 03 Bm   0.0647 -0.2415   -9.2   0.175  0.230  0.405 -0.276  0.680  0.095
195.0 03 Bb   0.0647 -0.2853  -11.8   0.399  0.230  0.629 -0.274  0.903  0.092
195.0 04 Bt   0.0863 -0.2782  -11.4   0.404  0.234  0.638 -0.274  0.913  0.102
195.0 04 Bm   0.0863 -0.3220  -14.0   0.539  0.234  0.773 -0.273  1.046  0.098
195.0 04 Bb   0.0863 -0.3658  -16.7   0.112  0.234  0.346 -0.270  0.616  0.094
195.0 05 Bt   0.1078 -0.3587  -16.2   0.447  0.237  0.684 -0.270  0.954  0.104
195.0 05 Bm   0.1078 -0.4025  -19.0   0.434  0.237  0.671 -0.268  0.939  0.096
195.0 05 Bb   0.1078 -0.4463  -21.7   0.292  0.237  0.529 -0.264  0.793  0.094
195.0 06 Bt   0.1294 -0.4392  -21.3   0.366  0.240  0.606 -0.264  0.871  0.100
195.0 06 Bm   0.1294 -0.4830  -24.1   0.570  0.240  0.810 -0.260  1.070  0.099
195.0 06 Bb   0.1294 -0.5268  -27.0   0.509  0.240  0.749 -0.255  1.003  0.091
195.0 07 Bt   0.1510 -0.5197  -26.6   0.555  0.242  0.797 -0.255  1.053  0.098
195.0 07 Bm   0.1510 -0.5635  -29.6   0.425  0.242  0.667 -0.249  0.916  0.096
195.0 07 Bb   0.1510 -0.6073  -32.7   0.433  0.242  0.675 -0.240  0.915  0.095
195.0 08 Bt   0.1725 -0.6002  -32.2   0.472  0.245  0.717 -0.241  0.958  0.093
195.0 08 Bm   0.1725 -0.6440  -35.4   0.715  0.245  0.960 -0.231  1.191  0.092
195.0 08 Bb   0.1725 -0.6878  -38.8   0.693  0.245  0.938 -0.218  1.156  0.101
195.0 09 Bt   0.1941 -0.6806  -38.3   0.554  0.249  0.803 -0.219  1.022  0.097
195.0 09 Bm   0.1941 -0.7244  -41.8   0.704  0.249  0.953 -0.203  1.156  0.099
195.0 09 Bb   0.1941 -0.7682  -45.6   0.662  0.249  0.911 -0.183  1.094  0.093
195.0 10 Bt   0.2157 -0.7611  -45.0   0.657  0.252  0.909 -0.184  1.093  0.094
195.0 10 Bm   0.2157 -0.8049  -49.1   0.634  0.252  0.886 -0.158  1.045  0.100
195.0 10 Bb   0.2157 -0.8487  -53.6   0.778  0.252  1.030 -0.124  1.154  0.093
195.0 11 Bt   0.2373 -0.8416  -52.9   0.821  0.255  1.076 -0.125  1.202  0.087
195.0 11 Bm   0.2373 -0.8854  -58.1   0.810  0.255  1.065 -0.078  1.144  0.089
195.0 11 Bb   0.2373 -0.9292  -64.5   0.741  0.255  0.996 -0.004  1.001  0.094
202.5 00 Bt   0.0000  0.0438    7.3   0.568 -0.071  0.497 -0.278  0.776  0.116
202.5 00 Bm   0.0000  0.0000    4.8   0.652 -0.071  0.581 -0.279  0.860  0.108
202.5 00 Bb   0.0000 -0.0438    2.3   0.522 -0.071  0.451 -0.278  0.729  0.087
202.5 01 Bt   0.0319 -0.0332    2.9   0.565 -0.066  0.499 -0.278  0.777  0.118
202.5 01 Bm   0.0319 -0.0770    0.4   0.398 -0.066  0.332 -0.278  0.611  0.103
202.5 01 Bb   0.0319 -0.1208   -2.1   0.609 -0.066  0.543 -0.278  0.821  0.098
202.5 02 Bt   0.0638 -0.1102   -1.5   0.684 -0.062  0.622 -0.278  0.900  0.117
202.5 02 Bm   0.0638 -0.1540   -4.1   0.583 -0.062  0.521 -0.277  0.799  0.112
202.5 02 Bb   0.0638 -0.1978   -6.6   0.539 -0.062  0.477 -0.277  0.753  0.095
202.5 03 Bt   0.0957 -0.1872   -6.0   0.700 -0.058  0.642 -0.277  0.918  0.116
202.5 03 Bm   0.0957 -0.2310   -8.6   0.606 -0.058  0.548 -0.276  0.824  0.113
202.5 03 Bb   0.0957 -0.2748  -11.2   0.634 -0.058  0.576 -0.274  0.850  0.100
202.5 04 Bt   0.1276 -0.2642  -10.6   0.738 -0.054  0.684 -0.274  0.959  0.117
202.5 04 Bm   0.1276 -0.3080  -13.2   0.961 -0.054  0.907 -0.273  1.179  0.107
202.5 04 Bb   0.1276 -0.3518  -15.8   0.647 -0.054  0.593 -0.270  0.863  0.102
202.5 05 Bt   0.1595 -0.3411  -15.2   1.057 -0.049  1.008 -0.270  1.278  0.119
202.5 05 Bm   0.1595 -0.3849  -17.9   0.759 -0.049  0.710 -0.268  0.978  0.110
202.5 05 Bb   0.1595 -0.4287  -20.7   0.800 -0.049  0.751 -0.264  1.015  0.104
202.5 06 Bt   0.1913 -0.4181  -20.0   0.767 -0.045  0.722 -0.264  0.986  0.115
202.5 06 Bm   0.1913 -0.4619  -22.8   0.925 -0.045  0.880 -0.260  1.140  0.106
202.5 06 Bb   0.1913 -0.5057  -25.7   0.823 -0.045  0.778 -0.255  1.034  0.109
202.5 07 Bt   0.2232 -0.4951  -25.0   0.920 -0.040  0.880 -0.255  1.134  0.114
202.5 07 Bm   0.2232 -0.5389  -28.0   0.934 -0.040  0.894 -0.249  1.143  0.101
202.5 07 Bb   0.2232 -0.5827  -31.0   0.890 -0.041  0.849 -0.241  1.090  0.106
202.5 08 Bt   0.2551 -0.5721  -30.3   1.051 -0.035  1.016 -0.240  1.257  0.111
202.5 08 Bm   0.2551 -0.6159  -33.5   1.152 -0.035  1.117 -0.231  1.347  0.113
202.5 08 Bb   0.2551 -0.6597  -36.7   0.885 -0.035  0.850 -0.219  1.069  0.106
202.5 09 Bt   0.2870 -0.6491  -36.0   1.209 -0.031  1.178 -0.218  1.396  0.112
202.5 09 Bm   0.2870 -0.6929  -39.4   1.085 -0.031  1.054 -0.203  1.257  0.105
202.5 09 Bb   0.2870 -0.7367  -43.1   1.000 -0.031  0.969 -0.184  1.153  0.113
202.5 10 Bt   0.3189 -0.7261  -42.3   1.157 -0.027  1.130 -0.183  1.313  0.109
202.5 10 Bm   0.3189 -0.7699  -46.1   1.210 -0.027  1.183 -0.158  1.341  0.103
202.5 10 Bb   0.3189 -0.8137  -50.4   1.066 -0.027  1.039 -0.126  1.165  0.111
202.5 11 Bt   0.3508 -0.8031  -49.5   1.156 -0.023  1.133 -0.124  1.257  0.108
202.5 11 Bm   0.3508 -0.8469  -54.1   1.378 -0.023  1.355 -0.078  1.433  0.089
202.5 11 Bb   0.3508 -0.8907  -59.7   1.286 -0.023  1.263 -0.008  1.271  0.098
210.0 00 Bt   0.0000  0.0438    7.3   0.239  0.215  0.454 -0.278  0.732  0.100
210.0 00 Bm   0.0000  0.0000    4.8   0.116  0.215  0.331 -0.279  0.610  0.096
210.0 00 Bb   0.0000 -0.0438    2.3  -0.078  0.215  0.137 -0.278  0.416  0.079
210.0 01 Bt   0.0417 -0.0284    3.2   0.326  0.221  0.547 -0.278  0.825  0.098
210.0 01 Bm   0.0417 -0.0722    0.7   0.190  0.221  0.411 -0.278  0.689  0.092
210.0 01 Bb   0.0417 -0.1160   -1.9   0.110  0.221  0.331 -0.278  0.609  0.089
210.0 02 Bt   0.0833 -0.1005   -1.0   0.353  0.227  0.580 -0.278  0.857  0.091
210.0 02 Bm   0.0833 -0.1443   -3.5   0.451  0.227  0.678 -0.277  0.955  0.092
210.0 02 Bb   0.0833 -0.1881   -6.1   0.221  0.227  0.448 -0.277  0.724  0.091
210.0 03 Bt   0.1250 -0.1727   -5.2   0.469  0.233  0.702 -0.276  0.979  0.099
210.0 03 Bm   0.1250 -0.2165   -7.7   0.525  0.233  0.758 -0.276  1.033  0.100
210.0 03 Bb   0.1250 -0.2603  -10.3   0.571  0.233  0.804 -0.274  1.078  0.090
210.0 04 Bt   0.1667 -0.2449   -9.4   0.607  0.239  0.846 -0.274  1.120  0.101
210.0 04 Bm   0.1667 -0.2887  -12.1   0.471  0.239  0.710 -0.273  0.982  0.098
210.0 04 Bb   0.1667 -0.3325  -14.7   0.290  0.239  0.529 -0.271  0.799  0.088
210.0 05 Bt   0.2083 -0.3170  -13.8   0.589  0.244  0.833 -0.270  1.103  0.102
210.0 05 Bm   0.2083 -0.3608  -16.5   0.643  0.244  0.887 -0.268  1.155  0.094
210.0 05 Bb   0.2083 -0.4046  -19.2   0.554  0.244  0.798 -0.265  1.062  0.088
210.0 06 Bt   0.2500 -0.3892  -18.3   0.622  0.250  0.872 -0.264  1.136  0.104
210.0 06 Bm   0.2500 -0.4330  -21.0   0.514  0.250  0.764 -0.260  1.024  0.097
210.0 06 Bb   0.2500 -0.4768  -23.9   0.591  0.250  0.841 -0.255  1.096  0.092
210.0 07 Bt   0.2917 -0.4614  -22.9   0.798  0.256  1.054 -0.254  1.308  0.093
210.0 07 Bm   0.2917 -0.5052  -25.8   0.915  0.256  1.171 -0.249  1.419  0.086
210.0 07 Bb   0.2917 -0.5490  -28.8   0.654  0.256  0.910 -0.241  1.151  0.093
210.0 08 Bt   0.3333 -0.5336  -27.8   0.935  0.262  1.197 -0.240  1.437  0.090
210.0 08 Bm   0.3333 -0.5774  -30.9   0.966  0.262  1.228 -0.231  1.458  0.086
210.0 08 Bb   0.3333 -0.6212  -34.0   0.769  0.262  1.031 -0.220  1.251  0.090
210.0 09 Bt   0.3750 -0.6057  -33.0   1.022  0.268  1.290 -0.217  1.508  0.090
210.0 09 Bm   0.3750 -0.6495  -36.3   0.965  0.268  1.233 -0.203  1.436  0.087
210.0 09 Bb   0.3750 -0.6933  -39.7   0.903  0.268  1.171 -0.185  1.356  0.095
210.0 10 Bt   0.4167 -0.6779  -38.7   1.046  0.273  1.319 -0.181  1.501  0.086
210.0 10 Bm   0.4167 -0.7217  -42.3   1.157  0.273  1.430 -0.158  1.588  0.088
210.0 10 Bb   0.4167 -0.7655  -46.2   0.927  0.273  1.200 -0.128  1.328  0.099
210.0 11 Bt   0.4583 -0.7501  -45.0   1.142  0.279  1.421 -0.121  1.542  0.085
210.0 11 Bm   0.4583 -0.7939  -49.3   1.236  0.279  1.515 -0.078  1.593  0.079
210.0 11 Bb   0.4583 -0.8377  -54.1   1.154  0.279  1.433 -0.014  1.447  0.088
217.5 00 Bt   0.0000  0.0438    7.3   0.416 -0.076  0.340 -0.278  0.618  0.112
217.5 00 Bm   0.0000  0.0000    4.8   0.383 -0.076  0.307 -0.279  0.586  0.097
217.5 00 Bb   0.0000 -0.0438    2.3   0.428 -0.076  0.352 -0.278  0.630  0.095
217.5 01 Bt   0.0507 -0.0223    3.5   0.582 -0.069  0.513 -0.278  0.791  0.115
217.5 01 Bm   0.0507 -0.0661    1.0   0.562 -0.069  0.493 -0.278  0.771  0.106
217.5 01 Bb   0.0507 -0.1099   -1.5   0.610 -0.069  0.541 -0.278  0.819  0.093
217.5 02 Bt   0.1015 -0.0884   -0.3   0.679 -0.061  0.618 -0.278  0.895  0.111
217.5 02 Bm   0.1015 -0.1322   -2.8   0.687 -0.062  0.625 -0.277  0.903  0.101
217.5 02 Bb   0.1015 -0.1760   -5.4   0.627 -0.062  0.565 -0.277  0.842  0.091
217.5 03 Bt   0.1522 -0.1545   -4.1   0.762 -0.054  0.708 -0.276  0.984  0.104
217.5 03 Bm   0.1522 -0.1983   -6.7   0.749 -0.054  0.695 -0.276  0.971  0.097
217.5 03 Bb   0.1522 -0.2421   -9.3   0.631 -0.054  0.577 -0.274  0.851  0.089
217.5 04 Bt   0.2029 -0.2207   -8.1   0.850 -0.047  0.803 -0.274  1.077  0.103
217.5 04 Bm   0.2029 -0.2645  -10.6   0.777 -0.047  0.730 -0.273  1.002  0.097
217.5 04 Bb   0.2029 -0.3083  -13.3   0.911 -0.047  0.864 -0.271  1.135  0.081
217.5 05 Bt   0.2537 -0.2868  -12.0   0.970 -0.041  0.929 -0.270  1.199  0.099
217.5 05 Bm   0.2537 -0.3306  -14.7   1.001 -0.041  0.960 -0.268  1.228  0.094
217.5 05 Bb   0.2537 -0.3744  -17.4   0.932 -0.041  0.891 -0.265  1.156  0.085
217.5 06 Bt   0.3044 -0.3529  -16.1   1.028 -0.034  0.994 -0.264  1.258  0.102
217.5 06 Bm   0.3044 -0.3967  -18.8   1.086 -0.034  1.052 -0.260  1.312  0.100
217.5 06 Bb   0.3044 -0.4405  -21.6   1.091 -0.034  1.057 -0.256  1.313  0.077
217.5 07 Bt   0.3551 -0.4190  -20.3   1.413 -0.027  1.386 -0.254  1.640  0.091
217.5 07 Bm   0.3551 -0.4628  -23.2   1.169 -0.027  1.142 -0.249  1.391  0.094
217.5 07 Bb   0.3551 -0.5066  -26.0   0.979 -0.027  0.952 -0.242  1.194  0.095
217.5 08 Bt   0.4058 -0.4851  -24.7   1.232 -0.020  1.212 -0.239  1.451  0.097
217.5 08 Bm   0.4058 -0.5289  -27.7   1.241 -0.020  1.221 -0.231  1.452  0.095
217.5 08 Bb   0.4058 -0.5727  -30.7   1.320 -0.020  1.300 -0.221  1.521  0.075
217.5 09 Bt   0.4566 -0.5512  -29.4   1.505 -0.013  1.492 -0.216  1.708  0.079
217.5 09 Bm   0.4566 -0.5950  -32.5   1.520 -0.013  1.507 -0.203  1.710  0.083
217.5 09 Bb   0.4566 -0.6388  -35.8   1.537 -0.013  1.524 -0.187  1.711  0.082
217.5 10 Bt   0.5073 -0.6173  -34.4   1.621 -0.007  1.614 -0.180  1.794  0.088
217.5 10 Bm   0.5073 -0.6611  -37.8   1.789 -0.007  1.782 -0.158  1.941  0.079
217.5 10 Bb   0.5073 -0.7049  -41.4   1.487 -0.007  1.480 -0.131  1.611  0.085
217.5 11 Bt   0.5580 -0.6834  -39.9   1.625  0.001  1.626 -0.118  1.744  0.084
217.5 11 Bm   0.5580 -0.7272  -43.7   1.782  0.001  1.783 -0.078  1.861  0.074
217.5 11 Bb   0.5580 -0.7710  -48.0   1.718  0.001  1.719 -0.020  1.739  0.077
225.0 00 Bt   0.0000  0.0438    7.3   0.182  0.209  0.391 -0.278  0.670  0.099
225.0 00 Bm   0.0000  0.0000    4.8   0.063  0.209  0.272 -0.279  0.551  0.104
225.0 00 Bb   0.0000 -0.0438    2.3   0.209  0.209  0.418 -0.278  0.696  0.092
225.0 01 Bt   0.0589 -0.0151    3.9   0.174  0.218  0.392 -0.278  0.670  0.103
225.0 01 Bm   0.0589 -0.0589    1.4   0.348  0.218  0.566 -0.278  0.844  0.099
225.0 01 Bb   0.0589 -0.1027   -1.1   0.109  0.218  0.327 -0.278  0.605  0.084
225.0 02 Bt   0.1179 -0.0741    0.5   0.344  0.226  0.570 -0.278  0.847  0.099
225.0 02 Bm   0.1179 -0.1179   -2.0   0.358  0.226  0.584 -0.277  0.861  0.095
225.0 02 Bb   0.1179 -0.1617   -4.5   0.336  0.226  0.562 -0.277  0.839  0.094
225.0 03 Bt   0.1768 -0.1330   -2.9   0.532  0.234  0.766 -0.276  1.042  0.109
225.0 03 Bm   0.1768 -0.1768   -5.5   0.784  0.234  1.018 -0.276  1.293  0.095
225.0 03 Bb   0.1768 -0.2206   -8.0   0.566  0.234  0.800 -0.275  1.075  0.087
225.0 04 Bt   0.2357 -0.1919   -6.4   0.477  0.242  0.719 -0.274  0.993  0.102
225.0 04 Bm   0.2357 -0.2357   -9.0   0.566  0.242  0.808 -0.273  1.080  0.102
225.0 04 Bb   0.2357 -0.2795  -11.6   0.635  0.242  0.877 -0.271  1.147  0.090
225.0 05 Bt   0.2946 -0.2508   -9.9   0.940  0.250  1.190 -0.270  1.459  0.089
225.0 05 Bm   0.2946 -0.2946  -12.6   0.753  0.250  1.003 -0.268  1.271  0.092
225.0 05 Bb   0.2946 -0.3384  -15.2   0.756  0.250  1.006 -0.265  1.271  0.091
225.0 06 Bt   0.3536 -0.3098  -13.6   1.116  0.258  1.374 -0.263  1.638  0.100
225.0 06 Bm   0.3536 -0.3536  -16.3   0.846  0.258  1.104 -0.260  1.364  0.089
225.0 06 Bb   0.3536 -0.3974  -19.0   0.828  0.258  1.086 -0.256  1.342  0.093
225.0 07 Bt   0.4125 -0.3687  -17.3   0.956  0.267  1.223 -0.253  1.477  0.086
225.0 07 Bm   0.4125 -0.4125  -20.1   1.044  0.267  1.311 -0.249  1.559  0.093
225.0 07 Bb   0.4125 -0.4563  -22.9   1.104  0.267  1.371 -0.243  1.614  0.077
225.0 08 Bt   0.4714 -0.4276  -21.2   1.173  0.274  1.447 -0.238  1.685  0.090
225.0 08 Bm   0.4714 -0.4714  -24.0   1.211  0.274  1.485 -0.231  1.716  0.088
225.0 08 Bb   0.4714 -0.5152  -27.0   1.163  0.274  1.437 -0.222  1.659  0.081
225.0 09 Bt   0.5303 -0.4865  -25.3   1.210  0.282  1.492 -0.215  1.707  0.086
225.0 09 Bm   0.5303 -0.5303  -28.2   1.291  0.282  1.573 -0.203  1.776  0.089
225.0 09 Bb   0.5303 -0.5741  -31.3   1.048  0.282  1.330 -0.189  1.518  0.088
225.0 10 Bt   0.5893 -0.5455  -29.6   1.523  0.290  1.813 -0.177  1.991  0.072
225.0 10 Bm   0.5893 -0.5893  -32.7   1.457  0.290  1.747 -0.158  1.905  0.076
225.0 10 Bb   0.5893 -0.6331  -36.1   1.372  0.290  1.662 -0.134  1.796  0.079
225.0 11 Bt   0.6482 -0.6044  -34.3   1.657  0.298  1.955 -0.114  2.069  0.062
225.0 11 Bm   0.6482 -0.6482  -37.8   1.716  0.298  2.014 -0.078  2.092  0.076
225.0 11 Bb   0.6482 -0.6920  -41.5   1.449  0.298  1.747 -0.027  1.774  0.078
232.5 00 Bt   0.0000  0.0438    7.3   0.578 -0.080  0.498 -0.278  0.776  0.115
232.5 00 Bm   0.0000  0.0000    4.8   0.405 -0.080  0.325 -0.279  0.603  0.101
232.5 00 Bb   0.0000 -0.0438    2.3   0.400 -0.081  0.319 -0.278  0.597  0.099
232.5 01 Bt   0.0661 -0.0069    4.4   0.632 -0.071  0.561 -0.278  0.839  0.117
232.5 01 Bm   0.0661 -0.0507    1.9   0.647 -0.071  0.576 -0.278  0.854  0.105
232.5 01 Bb   0.0661 -0.0945   -0.6   0.727 -0.071  0.656 -0.278  0.934  0.094
232.5 02 Bt   0.1322 -0.0577    1.5   0.669 -0.062  0.607 -0.278  0.885  0.116
232.5 02 Bm   0.1322 -0.1015   -1.1   0.664 -0.062  0.602 -0.277  0.880  0.109
232.5 02 Bb   0.1322 -0.1453   -3.6   0.581 -0.062  0.519 -0.277  0.795  0.096
232.5 03 Bt   0.1983 -0.1084   -1.5   0.809 -0.053  0.756 -0.276  1.032  0.109
232.5 03 Bm   0.1983 -0.1522   -4.1   0.874 -0.053  0.821 -0.276  1.096  0.100
232.5 03 Bb   0.1983 -0.1960   -6.6   0.832 -0.053  0.779 -0.275  1.054  0.099
232.5 04 Bt   0.2645 -0.1591   -4.5   1.146 -0.044  1.102 -0.274  1.376  0.113
232.5 04 Bm   0.2645 -0.2029   -7.1   0.870 -0.044  0.826 -0.273  1.098  0.100
232.5 04 Bb   0.2645 -0.2467   -9.7   0.834 -0.044  0.790 -0.271  1.061  0.100
232.5 05 Bt   0.3306 -0.2099   -7.6   1.055 -0.035  1.020 -0.269  1.289  0.110
232.5 05 Bm   0.3306 -0.2537  -10.2   1.083 -0.035  1.048 -0.268  1.316  0.105
232.5 05 Bb   0.3306 -0.2975  -12.8   1.111 -0.035  1.076 -0.266  1.342  0.082
232.5 06 Bt   0.3967 -0.2606  -10.7   1.030 -0.026  1.004 -0.263  1.267  0.113
232.5 06 Bm   0.3967 -0.3044  -13.3   1.599 -0.026  1.573 -0.260  1.833  0.098
232.5 06 Bb   0.3967 -0.3482  -16.0   1.297 -0.026  1.271 -0.257  1.528  0.078
232.5 07 Bt   0.4628 -0.3113  -13.9   1.359 -0.018  1.341 -0.253  1.594  0.099
232.5 07 Bm   0.4628 -0.3551  -16.6   1.529 -0.018  1.511 -0.249  1.760  0.089
232.5 07 Bb   0.4628 -0.3989  -19.3   1.217 -0.018  1.199 -0.244  1.442  0.093
232.5 08 Bt   0.5289 -0.3620  -17.2   1.330 -0.009  1.321 -0.237  1.558  0.100
232.5 08 Bm   0.5289 -0.4058  -20.0   1.636 -0.009  1.627 -0.231  1.857  0.096
232.5 08 Bb   0.5289 -0.4496  -22.8   1.535 -0.009  1.526 -0.223  1.749  0.088
232.5 09 Bt   0.5950 -0.4128  -20.7   1.805  0.001  1.806 -0.213  2.019  0.092
232.5 09 Bm   0.5950 -0.4566  -23.6   1.647  0.000  1.647 -0.203  1.850  0.095
232.5 09 Bb   0.5950 -0.5004  -26.5   1.478  0.000  1.478 -0.191  1.668  0.086
232.5 10 Bt   0.6611 -0.4635  -24.4   1.930  0.010  1.940 -0.175  2.115  0.080
232.5 10 Bm   0.6611 -0.5073  -27.3   2.027  0.010  2.037 -0.158  2.195  0.076
232.5 10 Bb   0.6611 -0.5511  -30.4   1.920  0.010  1.930 -0.138  2.067  0.061
232.5 11 Bt   0.7272 -0.5142  -28.3   1.985  0.019  2.004 -0.109  2.113  0.079
232.5 11 Bm   0.7272 -0.5580  -31.5   2.048  0.019  2.067 -0.078  2.146  0.065
232.5 11 Bb   0.7272 -0.6018  -34.9   2.030  0.019  2.049 -0.035  2.084  0.069
240.0 00 Bt   0.0000  0.0438    7.3   0.285  0.204  0.489 -0.278  0.767  0.103
240.0 00 Bm   0.0000  0.0000    4.8   0.069  0.204  0.273 -0.279  0.551  0.102
240.0 00 Bb   0.0000 -0.0438    2.3   0.098  0.204  0.302 -0.278  0.580  0.093
240.0 01 Bt   0.0722  0.0021    4.9   0.394  0.214  0.608 -0.278  0.887  0.098
240.0 01 Bm   0.0722 -0.0417    2.4   0.244  0.214  0.458 -0.278  0.736  0.098
240.0 01 Bb   0.0722 -0.0855   -0.1   0.209  0.214  0.423 -0.278  0.701  0.091
240.0 02 Bt   0.1443 -0.0395    2.5   0.426  0.224  0.650 -0.278  0.928  0.103
240.0 02 Bm   0.1443 -0.0833    0.0   0.602  0.224  0.826 -0.277  1.103  0.103
240.0 02 Bb   0.1443 -0.1271   -2.6   0.554  0.224  0.778 -0.277  1.054  0.085
240.0 03 Bt   0.2165 -0.0812    0.0   0.679  0.233  0.912 -0.276  1.188  0.104
240.0 03 Bm   0.2165 -0.1250   -2.5   0.576  0.233  0.809 -0.276  1.084  0.102
240.0 03 Bb   0.2165 -0.1688   -5.0   0.650  0.233  0.883 -0.275  1.158  0.087
240.0 04 Bt   0.2887 -0.1229   -2.5   0.514  0.243  0.757 -0.273  1.030  0.101
240.0 04 Bm   0.2887 -0.1667   -5.0   0.793  0.243  1.036 -0.273  1.309  0.095
240.0 04 Bb   0.2887 -0.2105   -7.6   0.632  0.243  0.875 -0.271  1.147  0.084
240.0 05 Bt   0.3608 -0.1645   -5.0   0.907  0.254  1.161 -0.269  1.431  0.096
240.0 05 Bm   0.3608 -0.2083   -7.6   1.063  0.254  1.317 -0.268  1.584  0.096
240.0 05 Bb   0.3608 -0.2521  -10.1   0.758  0.254  1.012 -0.266  1.278  0.088
240.0 06 Bt   0.4330 -0.2062   -7.6   1.184  0.263  1.447 -0.262  1.710  0.100
240.0 06 Bm   0.4330 -0.2500  -10.2   0.954  0.263  1.217 -0.260  1.477  0.090
240.0 06 Bb   0.4330 -0.2938  -12.8   1.058  0.263  1.321 -0.257  1.578  0.082
240.0 07 Bt   0.5052 -0.2479  -10.2   1.346  0.273  1.619 -0.252  1.871  0.092
240.0 07 Bm   0.5052 -0.2917  -12.9   1.049  0.273  1.322 -0.249  1.571  0.101
240.0 07 Bb   0.5052 -0.3355  -15.5   0.991  0.273  1.264 -0.244  1.508  0.091
240.0 08 Bt   0.5774 -0.2895  -13.0   1.355  0.283  1.638 -0.236  1.874  0.089
240.0 08 Bm   0.5774 -0.3333  -15.7   1.391  0.283  1.674 -0.231  1.904  0.087
240.0 08 Bb   0.5774 -0.3771  -18.4   1.274  0.283  1.557 -0.224  1.781  0.086
240.0 09 Bt   0.6495 -0.3312  -15.8   1.309  0.292  1.601 -0.211  1.813  0.087
240.0 09 Bm   0.6495 -0.3750  -18.6   1.521  0.292  1.813 -0.203  2.016  0.080
240.0 09 Bb   0.6495 -0.4188  -21.4   1.415  0.292  1.707 -0.193  1.899  0.076
240.0 10 Bt   0.7217 -0.3729  -18.8   1.574  0.302  1.876 -0.172  2.048  0.068
240.0 10 Bm   0.7217 -0.4167  -21.7   1.717  0.302  2.019 -0.158  2.177  0.072
240.0 10 Bb   0.7217 -0.4605  -24.6   1.633  0.302  1.935 -0.141  2.077  0.073
240.0 11 Bt   0.7939 -0.4145  -22.1   1.947  0.312  2.259 -0.104  2.363  0.071
240.0 11 Bm   0.7939 -0.4583  -25.0   1.861  0.312  2.173 -0.078  2.251  0.062
240.0 11 Bb   0.7939 -0.5021  -28.1   1.902  0.312  2.214 -0.044  2.258  0.052
247.5 00 Bt   0.0000  0.0438    7.3   0.418 -0.085  0.333 -0.278  0.611  0.111
247.5 00 Bm   0.0000  0.0000    4.8   0.564 -0.085  0.479 -0.279  0.758  0.106
247.5 00 Bb   0.0000 -0.0438    2.3   0.394 -0.085  0.309 -0.278  0.588  0.096
247.5 01 Bt   0.0770  0.0119    5.5   0.521 -0.074  0.447 -0.278  0.726  0.112
247.5 01 Bm   0.0770 -0.0319    3.0   0.685 -0.074  0.611 -0.278  0.889  0.103
247.5 01 Bb   0.0770 -0.0757    0.4   0.479 -0.074  0.405 -0.278  0.683  0.089
247.5 02 Bt   0.1540 -0.0200    3.6   0.807 -0.064  0.743 -0.277  1.020  0.105
247.5 02 Bm   0.1540 -0.0638    1.1   0.841 -0.064  0.777 -0.277  1.054  0.097
247.5 02 Bb   0.1540 -0.1076   -1.4   0.846 -0.064  0.782 -0.277  1.059  0.089
247.5 03 Bt   0.2310 -0.0519    1.7   0.978 -0.053  0.925 -0.276  1.201  0.108
247.5 03 Bm   0.2310 -0.0957   -0.8   0.801 -0.053  0.748 -0.276  1.024  0.101
247.5 03 Bb   0.2310 -0.1395   -3.3   0.948 -0.053  0.895 -0.275  1.170  0.086
247.5 04 Bt   0.3080 -0.0838   -0.2   1.069 -0.042  1.027 -0.273  1.300  0.108
247.5 04 Bm   0.3080 -0.1276   -2.8   1.027 -0.042  0.985 -0.273  1.257  0.098
247.5 04 Bb   0.3080 -0.1714   -5.3   1.006 -0.042  0.964 -0.272  1.236  0.087
247.5 05 Bt   0.3849 -0.1157   -2.2   1.376 -0.032  1.344 -0.269  1.613  0.099
247.5 05 Bm   0.3849 -0.1595   -4.8   1.248 -0.032  1.216 -0.268  1.483  0.100
247.5 05 Bb   0.3849 -0.2033   -7.3   1.268 -0.032  1.236 -0.266  1.502  0.071
247.5 06 Bt   0.4619 -0.1475   -4.2   1.448 -0.022  1.426 -0.262  1.687  0.096
247.5 06 Bm   0.4619 -0.1913   -6.8   1.385 -0.022  1.363 -0.260  1.623  0.089
247.5 06 Bb   0.4619 -0.2351   -9.4   1.299 -0.022  1.277 -0.258  1.535  0.077
247.5 07 Bt   0.5389 -0.1794   -6.3   1.552 -0.011  1.541 -0.251  1.792  0.093
247.5 07 Bm   0.5389 -0.2232   -8.9   1.837 -0.011  1.826 -0.249  2.074  0.087
247.5 07 Bb   0.5389 -0.2670  -11.5   1.494 -0.011  1.483 -0.245  1.728  0.082
247.5 08 Bt   0.6159 -0.2113   -8.5   1.327 -0.001  1.326 -0.235  1.560  0.101
247.5 08 Bm   0.6159 -0.2551  -11.1   1.747 -0.001  1.746 -0.231  1.977  0.089
247.5 08 Bb   0.6159 -0.2989  -13.7   1.526 -0.001  1.525 -0.226  1.750  0.077
247.5 09 Bt   0.6929 -0.2432  -10.7   1.835  0.009  1.844 -0.209  2.053  0.088
247.5 09 Bm   0.6929 -0.2870  -13.3   1.783  0.009  1.792 -0.203  1.995  0.087
247.5 09 Bb   0.6929 -0.3308  -16.0   1.609  0.009  1.618 -0.195  1.814  0.083
247.5 10 Bt   0.7699 -0.2751  -13.1   2.128  0.020  2.148 -0.169  2.316  0.065
247.5 10 Bm   0.7699 -0.3189  -15.8   2.212  0.020  2.232 -0.158  2.390  0.073
247.5 10 Bb   0.7699 -0.3627  -18.5   2.079  0.020  2.099 -0.145  2.244  0.060
247.5 11 Bt   0.8469 -0.3070  -15.6   2.446  0.030  2.476 -0.098  2.574  0.076
247.5 11 Bm   0.8469 -0.3508  -18.4   2.301  0.030  2.331 -0.078  2.409  0.062
247.5 11 Bb   0.8469 -0.3946  -21.3   2.391  0.030  2.421 -0.052  2.473  0.050
255.0 00 Bt   0.0000  0.0438    7.3   0.157  0.198  0.355 -0.278  0.633  0.101
255.0 00 Bm   0.0000  0.0000    4.8   0.189  0.198  0.387 -0.279  0.666  0.096
255.0 00 Bb   0.0000 -0.0438    2.3   0.138  0.198  0.336 -0.278  0.614  0.090
255.0 01 Bt   0.0805  0.0222    6.1   0.241  0.209  0.450 -0.278  0.728  0.097
255.0 01 Bm   0.0805 -0.0216    3.5   0.362  0.209  0.571 -0.278  0.850  0.091
255.0 01 Bb   0.0805 -0.0654    1.0   0.269  0.209  0.478 -0.278  0.756  0.087
255.0 02 Bt   0.1610  0.0007    4.8   0.371  0.221  0.592 -0.277  0.869  0.099
255.0 02 Bm   0.1610 -0.0431    2.3   0.492  0.221  0.713 -0.277  0.990  0.098
255.0 02 Bb   0.1610 -0.0869   -0.3   0.642  0.221  0.863 -0.277  1.140  0.082
255.0 03 Bt   0.2415 -0.0209    3.5   0.696  0.232  0.928 -0.276  1.203  0.104
255.0 03 Bm   0.2415 -0.0647    0.9   0.638  0.232  0.870 -0.276  1.146  0.103
255.0 03 Bb   0.2415 -0.1085   -1.6   0.477  0.232  0.709 -0.275  0.984  0.083
255.0 04 Bt   0.3220 -0.0425    2.1   0.770  0.242  1.012 -0.273  1.285  0.100
255.0 04 Bm   0.3220 -0.0863   -0.4   0.702  0.242  0.944 -0.273  1.216  0.093
255.0 04 Bb   0.3220 -0.1301   -2.9   0.881  0.242  1.123 -0.272  1.395  0.084
255.0 05 Bt   0.4025 -0.0640    0.7   1.176  0.253  1.429 -0.268  1.697  0.093
255.0 05 Bm   0.4025 -0.1078   -1.8   1.089  0.253  1.342 -0.268  1.610  0.095
255.0 05 Bb   0.4025 -0.1516   -4.3   0.868  0.253  1.121 -0.267  1.387  0.085
255.0 06 Bt   0.4830 -0.0856   -0.7   1.159  0.264  1.423 -0.261  1.684  0.094
255.0 06 Bm   0.4830 -0.1294   -3.2   1.150  0.264  1.414 -0.260  1.675  0.086
255.0 06 Bb   0.4830 -0.1732   -5.8   1.148  0.264  1.412 -0.259  1.670  0.075
255.0 07 Bt   0.5635 -0.1072   -2.2   1.436  0.275  1.711 -0.250  1.961  0.084
255.0 07 Bm   0.5635 -0.1510   -4.7   1.311  0.275  1.586 -0.249  1.835  0.085
255.0 07 Bb   0.5635 -0.1948   -7.3   1.375  0.275  1.650 -0.246  1.896  0.073
255.0 08 Bt   0.6440 -0.1287   -3.7   1.314  0.286  1.600 -0.233  1.833  0.089
255.0 08 Bm   0.6440 -0.1725   -6.3   1.379  0.286  1.665 -0.231  1.896  0.085
255.0 08 Bb   0.6440 -0.2163   -8.9   1.383  0.286  1.669 -0.227  1.897  0.083
255.0 09 Bt   0.7244 -0.1503   -5.4   1.575  0.297  1.872 -0.207  2.079  0.078
255.0 09 Bm   0.7244 -0.1941   -7.9   1.575  0.297  1.872 -0.203  2.075  0.083
255.0 09 Bb   0.7244 -0.2379  -10.5   1.571  0.297  1.868 -0.198  2.065  0.073
255.0 10 Bt   0.8049 -0.1719   -7.1   1.995  0.308  2.303 -0.165  2.468  0.066
255.0 10 Bm   0.8049 -0.2157   -9.7   1.716  0.308  2.024 -0.158  2.182  0.077
255.0 10 Bb   0.8049 -0.2595  -12.4   1.825  0.308  2.133 -0.149  2.282  0.056
255.0 11 Bt   0.8854 -0.1935   -9.1   1.928  0.319  2.247 -0.092  2.339  0.071
255.0 11 Bm   0.8854 -0.2373  -11.7   2.257  0.319  2.576 -0.078  2.654  0.058
255.0 11 Bb   0.8854 -0.2811  -14.4   2.125  0.319  2.444 -0.061  2.504  0.055
262.5 00 Bt   0.0000  0.0438    7.3   0.311 -0.089  0.222 -0.278  0.501  0.115
262.5 00 Bm   0.0000  0.0000    4.8   0.447 -0.089  0.358 -0.279  0.636  0.111
262.5 00 Bb   0.0000 -0.0438    2.3   0.525 -0.089  0.436 -0.278  0.714  0.097
262.5 01 Bt   0.0826  0.0329    6.7   0.621 -0.078  0.543 -0.278  0.821  0.119
262.5 01 Bm   0.0826 -0.0109    4.2   0.668 -0.078  0.590 -0.278  0.868  0.107
262.5 01 Bb   0.0826 -0.0547    1.6   0.616 -0.078  0.538 -0.278  0.816  0.096
262.5 02 Bt   0.1652  0.0220    6.0   0.840 -0.066  0.774 -0.277  1.051  0.114
262.5 02 Bm   0.1652 -0.0218    3.5   0.833 -0.066  0.767 -0.277  1.045  0.105
262.5 02 Bb   0.1652 -0.0656    1.0   0.791 -0.066  0.725 -0.277  1.002  0.093
262.5 03 Bt   0.2479  0.0112    5.3   0.982 -0.055  0.927 -0.276  1.202  0.118
262.5 03 Bm   0.2479 -0.0326    2.8   1.116 -0.055  1.061 -0.276  1.336  0.110
262.5 03 Bb   0.2479 -0.0764    0.3   0.814 -0.055  0.759 -0.275  1.034  0.103
262.5 04 Bt   0.3305  0.0003    4.5   0.947 -0.044  0.903 -0.273  1.176  0.104
262.5 04 Bm   0.3305 -0.0435    2.0   1.184 -0.044  1.140 -0.273  1.413  0.100
262.5 04 Bb   0.3305 -0.0873   -0.5   1.184 -0.044  1.140 -0.272  1.412  0.083
262.5 05 Bt   0.4131 -0.0106    3.8   1.195 -0.033  1.162 -0.268  1.430  0.107
262.5 05 Bm   0.4131 -0.0544    1.3   1.242 -0.033  1.209 -0.268  1.477  0.101
262.5 05 Bb   0.4131 -0.0982   -1.3   1.315 -0.033  1.282 -0.267  1.549  0.073
262.5 06 Bt   0.4957 -0.0215    2.9   1.405 -0.022  1.383 -0.261  1.643  0.093
262.5 06 Bm   0.4957 -0.0653    0.4   1.413 -0.022  1.391 -0.260  1.651  0.089
262.5 06 Bb   0.4957 -0.1091   -2.1   1.527 -0.022  1.505 -0.259  1.765  0.070
262.5 07 Bt   0.5783 -0.0323    2.1   1.587 -0.011  1.576 -0.249  1.825  0.092
262.5 07 Bm   0.5783 -0.0761   -0.5   1.658 -0.011  1.647 -0.249  1.895  0.088
262.5 07 Bb   0.5783 -0.1199   -3.0   1.492 -0.011  1.481 -0.247  1.729  0.074
262.5 08 Bt   0.6610 -0.0432    1.1   1.803  0.001  1.804 -0.232  2.036  0.080
262.5 08 Bm   0.6610 -0.0870   -1.4   1.615  0.000  1.615 -0.231  1.846  0.088
262.5 08 Bb   0.6610 -0.1308   -3.9   1.700  0.000  1.700 -0.229  1.929  0.070
262.5 09 Bt   0.7436 -0.0541    0.1   1.957  0.012  1.969 -0.205  2.174  0.074
262.5 09 Bm   0.7436 -0.0979   -2.4   2.048  0.012  2.060 -0.203  2.263  0.073
262.5 09 Bb   0.7436 -0.1417   -5.0   1.990  0.012  2.002 -0.200  2.202  0.061
262.5 10 Bt   0.8262 -0.0650   -1.0   2.320  0.023  2.343 -0.161  2.504  0.064
262.5 10 Bm   0.8262 -0.1088   -3.6   2.170  0.023  2.193 -0.158  2.351  0.071
262.5 10 Bb   0.8262 -0.1526   -6.1   2.079  0.023  2.102 -0.153  2.256  0.058
262.5 11 Bt   0.9088 -0.0758   -2.4   2.424  0.034  2.458 -0.084  2.542  0.066
262.5 11 Bm   0.9088 -0.1196   -4.9   2.261  0.034  2.295 -0.078  2.373  0.065
262.5 11 Bb   0.9088 -0.1634   -7.5   2.282  0.034  2.316 -0.069  2.385  0.060
270.0 00 Bt   0.0000  0.0438    7.3   0.172  0.193  0.365 -0.278  0.644  0.103
270.0 00 Bm   0.0000  0.0000    4.8   0.365  0.193  0.558 -0.279  0.837  0.095
270.0 00 Bb   0.0000 -0.0438    2.3   0.015  0.193  0.208 -0.278  0.486  0.090
270.0 01 Bt   0.0833  0.0438    7.3   0.508  0.204  0.712 -0.278  0.990  0.104
270.0 01 Bm   0.0833  0.0000    4.8   0.379  0.204  0.583 -0.278  0.862  0.095
270.0 01 Bb   0.0833 -0.0438    2.3   0.255  0.204  0.459 -0.278  0.738  0.087
270.0 02 Bt   0.1667  0.0438    7.2   0.447  0.216  0.663 -0.277  0.940  0.101
270.0 02 Bm   0.1667  0.0000    4.7   0.508  0.216  0.724 -0.277  1.002  0.100
270.0 02 Bb   0.1667 -0.0438    2.2   0.341  0.216  0.557 -0.277  0.834  0.092
270.0 03 Bt   0.2500  0.0438    7.2   0.750  0.227  0.977 -0.275  1.252  0.101
270.0 03 Bm   0.2500  0.0000    4.6   0.662  0.227  0.889 -0.276  1.164  0.098
270.0 03 Bb   0.2500 -0.0438    2.1   0.636  0.227  0.863 -0.275  1.138  0.083
270.0 04 Bt   0.3333  0.0438    7.0   0.752  0.238  0.990 -0.272  1.262  0.096
270.0 04 Bm   0.3333  0.0000    4.5   0.848  0.238  1.086 -0.273  1.359  0.088
270.0 04 Bb   0.3333 -0.0438    2.0   0.741  0.238  0.979 -0.272  1.251  0.077
270.0 05 Bt   0.4167  0.0438    6.9   1.080  0.250  1.330 -0.268  1.598  0.088
270.0 05 Bm   0.4167  0.0000    4.4   0.982  0.250  1.232 -0.268  1.500  0.084
270.0 05 Bb   0.4167 -0.0438    1.9   1.043  0.250  1.293 -0.268  1.560  0.072
270.0 06 Bt   0.5000  0.0438    6.7   1.287  0.261  1.548 -0.260  1.808  0.089
270.0 06 Bm   0.5000  0.0000    4.2   1.050  0.261  1.311 -0.260  1.571  0.087
270.0 06 Bb   0.5000 -0.0438    1.6   1.075  0.261  1.336 -0.260  1.596  0.073
270.0 07 Bt   0.5833  0.0438    6.4   1.263  0.273  1.536 -0.248  1.784  0.083
270.0 07 Bm   0.5833  0.0000    3.9   1.394  0.273  1.667 -0.249  1.916  0.076
270.0 07 Bb   0.5833 -0.0438    1.4   1.179  0.273  1.452 -0.248  1.700  0.066
270.0 08 Bt   0.6667  0.0438    6.1   1.558  0.284  1.842 -0.230  2.072  0.077
270.0 08 Bm   0.6667  0.0000    3.6   1.478  0.284  1.762 -0.231  1.992  0.075
270.0 08 Bb   0.6667 -0.0438    1.1   1.353  0.284  1.637 -0.230  1.867  0.062
270.0 09 Bt   0.7500  0.0438    5.7   1.739  0.295  2.034 -0.203  2.236  0.071
270.0 09 Bm   0.7500  0.0000    3.2   1.862  0.295  2.157 -0.203  2.360  0.072
270.0 09 Bb   0.7500 -0.0438    0.7   1.697  0.295  1.992 -0.203  2.195  0.063
270.0 10 Bt   0.8333  0.0438    5.1   1.863  0.306  2.169 -0.158  2.326  0.071
270.0 10 Bm   0.8333  0.0000    2.7   1.882  0.306  2.188 -0.158  2.346  0.068
270.0 10 Bb   0.8333 -0.0438    0.1   1.688  0.306  1.994 -0.158  2.152  0.068
270.0 11 Bt   0.9167  0.0438    4.4   2.069  0.317  2.386 -0.077  2.463  0.063
270.0 11 Bm   0.9167  0.0000    1.9   2.126  0.317  2.443 -0.078  2.521  0.061
270.0 11 Bb   0.9167 -0.0438   -0.6   1.942  0.317  2.259 -0.077  2.335  0.062
277.5 00 Bt   0.0000  0.0438    7.3   0.464 -0.094  0.370 -0.278  0.649  0.117
277.5 00 Bm   0.0000  0.0000    4.8   0.548 -0.094  0.454 -0.279  0.732  0.112
277.5 00 Bb   0.0000 -0.0438    2.3   0.479 -0.094  0.385 -0.278  0.663  0.096
277.5 01 Bt   0.0826  0.0547    7.9   0.773 -0.082  0.691 -0.278  0.969  0.115
277.5 01 Bm   0.0826  0.0109    5.4   0.673 -0.082  0.591 -0.278  0.869  0.107
277.5 01 Bb   0.0826 -0.0329    2.9   0.758 -0.082  0.676 -0.278  0.954  0.090
277.5 02 Bt   0.1652  0.0656    8.5   0.670 -0.071  0.599 -0.277  0.877  0.112
277.5 02 Bm   0.1652  0.0218    6.0   0.897 -0.071  0.826 -0.277  1.103  0.099
277.5 02 Bb   0.1652 -0.0220    3.5   0.629 -0.071  0.558 -0.277  0.835  0.089
277.5 03 Bt   0.2479  0.0764    9.0   1.082 -0.060  1.022 -0.275  1.297  0.111
277.5 03 Bm   0.2479  0.0326    6.5   0.924 -0.060  0.864 -0.276  1.140  0.094
277.5 03 Bb   0.2479 -0.0112    4.0   0.898 -0.060  0.838 -0.276  1.114  0.087
277.5 04 Bt   0.3305  0.0873    9.5   1.132 -0.048  1.084 -0.272  1.357  0.109
277.5 04 Bm   0.3305  0.0435    7.0   1.293 -0.048  1.245 -0.273  1.517  0.097
277.5 04 Bb   0.3305 -0.0003    4.5   1.130 -0.049  1.081 -0.273  1.353  0.077
277.5 05 Bt   0.4131  0.0982   10.0   1.217 -0.037  1.180 -0.267  1.447  0.106
277.5 05 Bm   0.4131  0.0544    7.5   1.134 -0.037  1.097 -0.268  1.365  0.100
277.5 05 Bb   0.4131  0.0106    5.0   1.235 -0.037  1.198 -0.268  1.466  0.074
277.5 06 Bt   0.4957  0.1091   10.4   1.615 -0.026  1.589 -0.259  1.849  0.098
277.5 06 Bm   0.4957  0.0653    7.9   1.493 -0.026  1.467 -0.260  1.727  0.089
277.5 06 Bb   0.4957  0.0215    5.4   1.415 -0.026  1.389 -0.261  1.650  0.078
277.5 07 Bt   0.5783  0.1199   10.8   1.626 -0.015  1.611 -0.247  1.859  0.097
277.5 07 Bm   0.5783  0.0761    8.3   1.712 -0.015  1.697 -0.249  1.945  0.094
277.5 07 Bb   0.5783  0.0323    5.8   1.667 -0.015  1.652 -0.249  1.901  0.067
277.5 08 Bt   0.6610  0.1308   11.1   1.632 -0.004  1.628 -0.229  1.857  0.096
277.5 08 Bm   0.6610  0.0870    8.6   1.971 -0.004  1.967 -0.231  2.198  0.084
277.5 08 Bb   0.6610  0.0432    6.1   1.948 -0.004  1.944 -0.232  2.176  0.055
277.5 09 Bt   0.7436  0.1417   11.3   1.925  0.007  1.932 -0.200  2.132  0.082
277.5 09 Bm   0.7436  0.0979    8.8   1.904  0.007  1.911 -0.203  2.114  0.081
277.5 09 Bb   0.7436  0.0541    6.3   1.734  0.007  1.741 -0.205  1.946  0.067
277.5 10 Bt   0.8262  0.1526   11.4   2.301  0.018  2.319 -0.153  2.473  0.071
277.5 10 Bm   0.8262  0.1088    8.9   2.294  0.018  2.312 -0.158  2.470  0.072
277.5 10 Bb   0.8262  0.0650    6.4   2.287  0.018  2.305 -0.161  2.466  0.060
277.5 11 Bt   0.9088  0.1634   11.2   2.318  0.029  2.347 -0.069  2.416  0.071
277.5 11 Bm   0.9088  0.1196    8.8   2.375  0.029  2.404 -0.078  2.483  0.063
277.5 11 Bb   0.9088  0.0758    6.3   2.623  0.029  2.652 -0.084  2.737  0.046
285.0 00 Bt   0.0000  0.0438    7.3   0.505  0.187  0.692 -0.278  0.971  0.109
285.0 00 Bm   0.0000  0.0000    4.8   0.153  0.187  0.340 -0.279  0.619  0.097
285.0 00 Bb   0.0000 -0.0438    2.3   0.156  0.187  0.343 -0.278  0.622  0.092
285.0 01 Bt   0.0805  0.0654    8.5   0.491  0.198  0.689 -0.278  0.967  0.105
285.0 01 Bm   0.0805  0.0216    6.0   0.461  0.198  0.659 -0.278  0.938  0.099
285.0 01 Bb   0.0805 -0.0222    3.5   0.429  0.198  0.627 -0.278  0.906  0.085
285.0 02 Bt   0.1610  0.0869    9.7   0.363  0.209  0.572 -0.277  0.849  0.099
285.0 02 Bm   0.1610  0.0431    7.2   0.557  0.209  0.766 -0.277  1.043  0.099
285.0 02 Bb   0.1610 -0.0007    4.7   0.560  0.209  0.769 -0.277  1.047  0.081
285.0 03 Bt   0.2415  0.1085   10.9   0.637  0.220  0.857 -0.275  1.132  0.103
285.0 03 Bm   0.2415  0.0647    8.4   0.689  0.220  0.909 -0.276  1.184  0.098
285.0 03 Bb   0.2415  0.0209    5.9   0.558  0.220  0.778 -0.276  1.054  0.092
285.0 04 Bt   0.3220  0.1301   12.0   0.981  0.231  1.212 -0.272  1.484  0.101
285.0 04 Bm   0.3220  0.0863    9.5   0.862  0.231  1.093 -0.273  1.365  0.091
285.0 04 Bb   0.3220  0.0425    7.0   0.647  0.231  0.878 -0.273  1.151  0.088
285.0 05 Bt   0.4025  0.1516   13.1   1.109  0.241  1.350 -0.267  1.617  0.096
285.0 05 Bm   0.4025  0.1078   10.6   0.948  0.241  1.189 -0.268  1.457  0.087
285.0 05 Bb   0.4025  0.0640    8.1   0.994  0.241  1.235 -0.268  1.503  0.079
285.0 06 Bt   0.4830  0.1732   14.1   1.252  0.252  1.504 -0.259  1.762  0.091
285.0 06 Bm   0.4830  0.1294   11.6   1.238  0.252  1.490 -0.260  1.750  0.083
285.0 06 Bb   0.4830  0.0856    9.1   0.977  0.252  1.229 -0.261  1.491  0.080
285.0 07 Bt   0.5635  0.1948   15.1   1.242  0.264  1.506 -0.246  1.752  0.094
285.0 07 Bm   0.5635  0.1510   12.6   1.399  0.264  1.663 -0.249  1.911  0.086
285.0 07 Bb   0.5635  0.1072   10.1   1.298  0.264  1.562 -0.250  1.812  0.075
285.0 08 Bt   0.6440  0.2163   16.1   1.758  0.275  2.033 -0.227  2.260  0.079
285.0 08 Bm   0.6440  0.1725   13.6   1.521  0.275  1.796 -0.231  2.027  0.081
285.0 08 Bb   0.6440  0.1287   11.0   1.506  0.275  1.781 -0.233  2.014  0.075
285.0 09 Bt   0.7244  0.2379   16.9   1.673  0.286  1.959 -0.198  2.156  0.081
285.0 09 Bm   0.7244  0.1941   14.4   1.990  0.286  2.276 -0.203  2.479  0.064
285.0 09 Bb   0.7244  0.1503   11.9   1.601  0.286  1.887 -0.207  2.094  0.075
285.0 10 Bt   0.8049  0.2595   17.7   1.685  0.296  1.981 -0.149  2.130  0.071
285.0 10 Bm   0.8049  0.2157   15.1   1.924  0.296  2.220 -0.158  2.378  0.072
285.0 10 Bb   0.8049  0.1719   12.6   1.829  0.296  2.125 -0.165  2.290  0.062
285.0 11 Bt   0.8854  0.2811   18.1   2.128  0.307  2.435 -0.061  2.496  0.065
285.0 11 Bm   0.8854  0.2373   15.7   2.063  0.307  2.370 -0.078  2.449  0.055
285.0 11 Bb   0.8854  0.1935   13.2   1.879  0.307  2.186 -0.092  2.278  0.063
292.5 00 Bt   0.0000  0.0438    7.3   0.434 -0.099  0.335 -0.278  0.614  0.117
292.5 00 Bm   0.0000  0.0000    4.8   0.617 -0.100  0.517 -0.279  0.796  0.113
292.5 00 Bb   0.0000 -0.0438    2.3   0.507 -0.100  0.407 -0.278  0.685  0.097
292.5 01 Bt   0.0770  0.0757    9.1   0.700 -0.088  0.612 -0.278  0.890  0.116
292.5 01 Bm   0.0770  0.0319    6.6   0.745 -0.088  0.657 -0.278  0.935  0.108
292.5 01 Bb   0.0770 -0.0119    4.1   0.535 -0.088  0.447 -0.278  0.726  0.096
292.5 02 Bt   0.1540  0.1076   10.9   0.918 -0.078  0.840 -0.277  1.117  0.117
292.5 02 Bm   0.1540  0.0638    8.4   0.645 -0.078  0.567 -0.277  0.845  0.110
292.5 02 Bb   0.1540  0.0200    5.9   0.672 -0.078  0.594 -0.277  0.871  0.101
292.5 03 Bt   0.2310  0.1395   12.7   0.904 -0.068  0.836 -0.275  1.111  0.114
292.5 03 Bm   0.2310  0.0957   10.2   0.992 -0.068  0.924 -0.276  1.200  0.106
292.5 03 Bb   0.2310  0.0519    7.6   0.852 -0.068  0.784 -0.276  1.060  0.108
292.5 04 Bt   0.3080  0.1714   14.4   1.150 -0.057  1.093 -0.272  1.364  0.124
292.5 04 Bm   0.3080  0.1276   11.9   1.047 -0.057  0.990 -0.273  1.263  0.111
292.5 04 Bb   0.3080  0.0838    9.4   0.992 -0.057  0.935 -0.273  1.209  0.103
292.5 05 Bt   0.3849  0.2033   16.1   1.352 -0.047  1.305 -0.266  1.571  0.102
292.5 05 Bm   0.3849  0.1595   13.6   1.276 -0.047  1.229 -0.268  1.497  0.103
292.5 05 Bb   0.3849  0.1157   11.1   1.172 -0.047  1.125 -0.269  1.394  0.089
292.5 06 Bt   0.4619  0.2351   17.8   1.376 -0.037  1.339 -0.258  1.597  0.098
292.5 06 Bm   0.4619  0.1913   15.3   1.342 -0.037  1.305 -0.260  1.566  0.092
292.5 06 Bb   0.4619  0.1475   12.7   1.294 -0.037  1.257 -0.262  1.519  0.087
292.5 07 Bt   0.5389  0.2670   19.4   1.333 -0.026  1.307 -0.245  1.552  0.097
292.5 07 Bm   0.5389  0.2232   16.9   1.603 -0.026  1.577 -0.249  1.826  0.094
292.5 07 Bb   0.5389  0.1794   14.3   1.620 -0.026  1.594 -0.251  1.846  0.076
292.5 08 Bt   0.6159  0.2989   21.0   1.887 -0.015  1.872 -0.226  2.098  0.082
292.5 08 Bm   0.6159  0.2551   18.5   1.783 -0.015  1.768 -0.231  1.999  0.080
292.5 08 Bb   0.6159  0.2113   15.9   1.617 -0.015  1.602 -0.235  1.837  0.080
292.5 09 Bt   0.6929  0.3308   22.5   1.756 -0.005  1.751 -0.195  1.946  0.080
292.5 09 Bm   0.6929  0.2870   20.0   1.849 -0.005  1.844 -0.203  2.047  0.077
292.5 09 Bb   0.6929  0.2432   17.4   1.809 -0.005  1.804 -0.209  2.013  0.069
292.5 10 Bt   0.7699  0.3627   23.9   2.166  0.006  2.172 -0.145  2.317  0.075
292.5 10 Bm   0.7699  0.3189   21.3   2.061  0.006  2.067 -0.158  2.226  0.071
292.5 10 Bb   0.7699  0.2751   18.8   2.122  0.006  2.128 -0.169  2.296  0.069
292.5 11 Bt   0.8469  0.3946   25.0   2.174  0.016  2.190 -0.052  2.242  0.054
292.5 11 Bm   0.8469  0.3508   22.5   2.353  0.016  2.369 -0.078  2.447  0.058
292.5 11 Bb   0.8469  0.3070   20.0   2.164  0.016  2.180 -0.098  2.278  0.070
300.0 00 Bt   0.0000  0.0438    7.3   0.229  0.181  0.410 -0.278  0.689  0.106
300.0 00 Bm   0.0000  0.0000    4.8   0.096  0.181  0.277 -0.279  0.556  0.097
300.0 00 Bb   0.0000 -0.0438    2.3   0.103  0.181  0.284 -0.278  0.562  0.090
300.0 01 Bt   0.0722  0.0855    9.7   0.194  0.191  0.385 -0.278  0.663  0.096
300.0 01 Bm   0.0722  0.0417    7.2   0.294  0.191  0.485 -0.278  0.763  0.090
300.0 01 Bb   0.0722 -0.0021    4.7   0.328  0.191  0.519 -0.278  0.797  0.090
300.0 02 Bt   0.1443  0.1271   12.1   0.515  0.201  0.716 -0.277  0.993  0.102
300.0 02 Bm   0.1443  0.0833    9.5   0.468  0.201  0.669 -0.277  0.947  0.098
300.0 02 Bb   0.1443  0.0395    7.0   0.352  0.201  0.553 -0.278  0.831  0.091
300.0 03 Bt   0.2165  0.1688   14.4   0.621  0.210  0.831 -0.275  1.106  0.103
300.0 03 Bm   0.2165  0.1250   11.9   0.498  0.210  0.708 -0.276  0.983  0.102
300.0 03 Bb   0.2165  0.0812    9.3   0.583  0.210  0.793 -0.276  1.069  0.084
300.0 04 Bt   0.2887  0.2105   16.7   0.543  0.221  0.764 -0.271  1.036  0.101
300.0 04 Bm   0.2887  0.1667   14.2   0.772  0.220  0.992 -0.273  1.265  0.092
300.0 04 Bb   0.2887  0.1229   11.6   0.699  0.220  0.919 -0.273  1.192  0.088
300.0 05 Bt   0.3608  0.2521   19.0   1.051  0.231  1.282 -0.266  1.548  0.099
300.0 05 Bm   0.3608  0.2083   16.5   0.884  0.231  1.115 -0.268  1.383  0.092
300.0 05 Bb   0.3608  0.1645   13.9   1.051  0.231  1.282 -0.269  1.551  0.077
300.0 06 Bt   0.4330  0.2938   21.4   0.895  0.240  1.135 -0.257  1.393  0.097
300.0 06 Bm   0.4330  0.2500   18.8   1.273  0.240  1.513 -0.260  1.773  0.086
300.0 06 Bb   0.4330  0.2062   16.2   1.015  0.240  1.255 -0.262  1.517  0.084
300.0 07 Bt   0.5052  0.3355   23.6   1.197  0.250  1.447 -0.244  1.691  0.096
300.0 07 Bm   0.5052  0.2917   21.0   1.105  0.250  1.355 -0.249  1.603  0.093
300.0 07 Bb   0.5052  0.2479   18.4   1.235  0.250  1.485 -0.252  1.737  0.083
300.0 08 Bt   0.5774  0.3771   25.9   1.343  0.260  1.603 -0.224  1.827  0.086
300.0 08 Bm   0.5774  0.3333   23.2   1.299  0.260  1.559 -0.231  1.790  0.093
300.0 08 Bb   0.5774  0.2895   20.6   1.475  0.260  1.735 -0.236  1.971  0.088
300.0 09 Bt   0.6495  0.4188   28.1   1.287  0.269  1.556 -0.193  1.749  0.086
300.0 09 Bm   0.6495  0.3750   25.4   1.327  0.269  1.596 -0.203  1.799  0.087
300.0 09 Bb   0.6495  0.3312   22.8   1.376  0.269  1.645 -0.211  1.856  0.087
300.0 10 Bt   0.7217  0.4605   30.1   1.510  0.280  1.790 -0.141  1.931  0.071
300.0 10 Bm   0.7217  0.4167   27.5   1.701  0.280  1.981 -0.158  2.139  0.084
300.0 10 Bb   0.7217  0.3729   24.9   1.402  0.279  1.681 -0.172  1.853  0.074
300.0 11 Bt   0.7939  0.5021   31.9   2.007  0.290  2.297 -0.044  2.341  0.070
300.0 11 Bm   0.7939  0.4583   29.4   1.884  0.290  2.174 -0.078  2.252  0.062
300.0 11 Bb   0.7939  0.4145   26.8   1.691  0.290  1.981 -0.104  2.085  0.071
307.5 00 Bt   0.0000  0.0438    7.3   0.587 -0.104  0.483 -0.278  0.761  0.125
307.5 00 Bm   0.0000  0.0000    4.8   0.429 -0.104  0.325 -0.279  0.603  0.113
307.5 00 Bb   0.0000 -0.0438    2.3   0.491 -0.104  0.387 -0.278  0.665  0.101
307.5 01 Bt   0.0661  0.0945   10.2   0.567 -0.095  0.472 -0.278  0.750  0.125
307.5 01 Bm   0.0661  0.0507    7.7   0.468 -0.095  0.373 -0.278  0.652  0.112
307.5 01 Bb   0.0661  0.0069    5.2   0.503 -0.095  0.408 -0.278  0.686  0.097
307.5 02 Bt   0.1322  0.1453   13.1   0.782 -0.085  0.697 -0.277  0.974  0.115
307.5 02 Bm   0.1322  0.1015   10.6   0.835 -0.085  0.750 -0.277  1.027  0.107
307.5 02 Bb   0.1322  0.0577    8.1   0.880 -0.085  0.795 -0.278  1.073  0.100
307.5 03 Bt   0.1983  0.1960   16.0   0.901 -0.076  0.825 -0.275  1.099  0.117
307.5 03 Bm   0.1983  0.1522   13.5   0.784 -0.076  0.708 -0.276  0.984  0.106
307.5 03 Bb   0.1983  0.1084   10.9   0.877 -0.076  0.801 -0.276  1.077  0.107
307.5 04 Bt   0.2645  0.2467   18.9   1.092 -0.067  1.025 -0.271  1.296  0.115
307.5 04 Bm   0.2645  0.2029   16.3   1.098 -0.067  1.031 -0.273  1.304  0.109
307.5 04 Bb   0.2645  0.1591   13.8   1.211 -0.067  1.144 -0.274  1.418  0.087
307.5 05 Bt   0.3306  0.2975   21.8   1.167 -0.058  1.109 -0.266  1.375  0.110
307.5 05 Bm   0.3306  0.2537   19.2   1.181 -0.058  1.123 -0.268  1.391  0.105
307.5 05 Bb   0.3306  0.2099   16.6   1.102 -0.058  1.044 -0.269  1.313  0.084
307.5 06 Bt   0.3967  0.3482   24.7   1.285 -0.049  1.236 -0.257  1.493  0.103
307.5 06 Bm   0.3967  0.3044   22.1   1.372 -0.049  1.323 -0.260  1.583  0.090
307.5 06 Bb   0.3967  0.2606   19.5   1.197 -0.049  1.148 -0.263  1.411  0.084
307.5 07 Bt   0.4628  0.3989   27.6   1.248 -0.040  1.208 -0.244  1.451  0.100
307.5 07 Bm   0.4628  0.3551   25.0   1.729 -0.040  1.689 -0.249  1.938  0.093
307.5 07 Bb   0.4628  0.3113   22.3   1.315 -0.040  1.275 -0.253  1.527  0.080
307.5 08 Bt   0.5289  0.4496   30.6   1.522 -0.031  1.491 -0.223  1.714  0.090
307.5 08 Bm   0.5289  0.4058   27.8   1.516 -0.031  1.485 -0.231  1.716  0.087
307.5 08 Bb   0.5289  0.3620   25.2   1.654 -0.031  1.623 -0.237  1.860  0.072
307.5 09 Bt   0.5950  0.5004   33.5   1.660 -0.022  1.638 -0.191  1.829  0.087
307.5 09 Bm   0.5950  0.4566   30.7   1.780 -0.022  1.758 -0.203  1.961  0.076
307.5 09 Bb   0.5950  0.4128   28.0   1.653 -0.022  1.631 -0.213  1.844  0.076
307.5 10 Bt   0.6611  0.5511   36.3   1.574 -0.013  1.561 -0.138  1.699  0.081
307.5 10 Bm   0.6611  0.5073   33.5   1.845 -0.013  1.832 -0.158  1.990  0.074
307.5 10 Bb   0.6611  0.4635   30.7   1.760 -0.013  1.747 -0.175  1.922  0.070
307.5 11 Bt   0.7272  0.6018   38.9   2.006 -0.004  2.002 -0.035  2.038  0.079
307.5 11 Bm   0.7272  0.5580   36.1   1.926 -0.004  1.922 -0.078  2.001  0.067
307.5 11 Bb   0.7272  0.5142   33.4   1.914 -0.004  1.910 -0.109  2.019  0.059
315.0 00 Bt   0.0000  0.0438    7.3   0.224  0.175  0.399 -0.278  0.677  0.103
315.0 00 Bm   0.0000  0.0000    4.8   0.226  0.175  0.401 -0.279  0.679  0.097
315.0 00 Bb   0.0000 -0.0438    2.3   0.138  0.175  0.313 -0.278  0.592  0.090
315.0 01 Bt   0.0589  0.1027   10.7   0.458  0.183  0.641 -0.278  0.919  0.102
315.0 01 Bm   0.0589  0.0589    8.2   0.329  0.183  0.512 -0.278  0.791  0.092
315.0 01 Bb   0.0589  0.0151    5.7   0.410  0.183  0.593 -0.278  0.871  0.085
315.0 02 Bt   0.1179  0.1617   14.1   0.485  0.191  0.676 -0.277  0.953  0.105
315.0 02 Bm   0.1179  0.1179   11.5   0.559  0.191  0.750 -0.277  1.027  0.099
315.0 02 Bb   0.1179  0.0741    9.0   0.397  0.191  0.588 -0.278  0.866  0.092
315.0 03 Bt   0.1768  0.2206   17.5   0.552  0.199  0.751 -0.275  1.026  0.101
315.0 03 Bm   0.1768  0.1768   14.9   0.674  0.199  0.873 -0.276  1.148  0.098
315.0 03 Bb   0.1768  0.1330   12.4   0.593  0.199  0.792 -0.276  1.069  0.086
315.0 04 Bt   0.2357  0.2795   20.9   0.809  0.207  1.016 -0.271  1.287  0.100
315.0 04 Bm   0.2357  0.2357   18.3   0.660  0.207  0.867 -0.273  1.140  0.098
315.0 04 Bb   0.2357  0.1919   15.7   0.566  0.207  0.773 -0.274  1.047  0.087
315.0 05 Bt   0.2946  0.3384   24.3   0.739  0.216  0.955 -0.265  1.220  0.097
315.0 05 Bm   0.2946  0.2946   21.7   0.775  0.216  0.991 -0.268  1.259  0.091
315.0 05 Bb   0.2946  0.2508   19.1   0.616  0.216  0.832 -0.270  1.102  0.086
315.0 06 Bt   0.3536  0.3974   27.8   1.043  0.224  1.267 -0.256  1.523  0.099
315.0 06 Bm   0.3536  0.3536   25.1   0.911  0.224  1.135 -0.260  1.395  0.084
315.0 06 Bb   0.3536  0.3098   22.5   0.831  0.224  1.055 -0.263  1.319  0.083
315.0 07 Bt   0.4125  0.4563   31.4   1.122  0.232  1.354 -0.243  1.597  0.094
315.0 07 Bm   0.4125  0.4125   28.6   1.042  0.232  1.274 -0.249  1.522  0.100
315.0 07 Bb   0.4125  0.3687   25.9   1.188  0.232  1.420 -0.253  1.673  0.064
315.0 08 Bt   0.4714  0.5152   35.0   0.945  0.240  1.185 -0.222  1.407  0.099
315.0 08 Bm   0.4714  0.4714   32.1   1.219  0.240  1.459 -0.231  1.689  0.095
315.0 08 Bb   0.4714  0.4276   29.4   0.993  0.240  1.233 -0.238  1.471  0.072
315.0 09 Bt   0.5303  0.5741   38.6   1.311  0.248  1.559 -0.189  1.748  0.085
315.0 09 Bm   0.5303  0.5303   35.7   1.154  0.248  1.402 -0.203  1.605  0.085
315.0 09 Bb   0.5303  0.4865   32.9   1.047  0.248  1.295 -0.215  1.510  0.084
315.0 10 Bt   0.5893  0.6331   42.3   1.321  0.256  1.577 -0.134  1.711  0.085
315.0 10 Bm   0.5893  0.5893   39.3   1.416  0.256  1.672 -0.158  1.831  0.079
315.0 10 Bb   0.5893  0.5455   36.4   1.240  0.256  1.496 -0.177  1.673  0.088
315.0 11 Bt   0.6482  0.6920   45.7   1.602  0.264  1.866 -0.027  1.893  0.091
315.0 11 Bm   0.6482  0.6482   42.8   1.480  0.264  1.744 -0.078  1.822  0.085
315.0 11 Bb   0.6482  0.6044   39.9   1.399  0.264  1.663 -0.114  1.777  0.086
322.5 00 Bt   0.0000  0.0438    7.3   0.715 -0.108  0.607 -0.278  0.885  0.116
322.5 00 Bm   0.0000  0.0000    4.8   0.638 -0.107  0.531 -0.279  0.809  0.109
322.5 00 Bb   0.0000 -0.0438    2.3   0.567 -0.108  0.459 -0.278  0.738  0.090
322.5 01 Bt   0.0507  0.1099   11.1   0.633 -0.100  0.533 -0.278  0.810  0.117
322.5 01 Bm   0.0507  0.0661    8.6   0.603 -0.100  0.503 -0.278  0.781  0.107
322.5 01 Bb   0.0507  0.0223    6.1   0.633 -0.100  0.533 -0.278  0.812  0.096
322.5 02 Bt   0.1015  0.1760   14.9   0.641 -0.093  0.548 -0.277  0.825  0.116
322.5 02 Bm   0.1015  0.1322   12.4   0.900 -0.093  0.807 -0.277  1.084  0.092
322.5 02 Bb   0.1015  0.0884    9.8   0.668 -0.093  0.575 -0.278  0.852  0.094
322.5 03 Bt   0.1522  0.2421   18.8   0.729 -0.086  0.643 -0.274  0.917  0.109
322.5 03 Bm   0.1522  0.1983   16.2   0.724 -0.086  0.638 -0.276  0.914  0.101
322.5 03 Bb   0.1522  0.1545   13.6   0.851 -0.086  0.765 -0.276  1.041  0.092
322.5 04 Bt   0.2029  0.3083   22.6   0.848 -0.079  0.769 -0.271  1.039  0.109
322.5 04 Bm   0.2029  0.2645   20.0   0.866 -0.079  0.787 -0.273  1.059  0.093
322.5 04 Bb   0.2029  0.2207   17.4   0.906 -0.079  0.827 -0.274  1.101  0.090
322.5 05 Bt   0.2537  0.3744   26.6   1.095 -0.072  1.023 -0.265  1.288  0.111
322.5 05 Bm   0.2537  0.3306   23.9   1.183 -0.072  1.111 -0.268  1.379  0.099
322.5 05 Bb   0.2537  0.2868   21.3   1.005 -0.072  0.933 -0.270  1.203  0.094
322.5 06 Bt   0.3044  0.4405   30.6   1.202 -0.065  1.137 -0.256  1.393  0.112
322.5 06 Bm   0.3044  0.3967   27.9   1.036 -0.066  0.970 -0.260  1.230  0.101
322.5 06 Bb   0.3044  0.3529   25.2   1.087 -0.066  1.021 -0.264  1.285  0.091
322.5 07 Bt   0.3551  0.5066   34.8   1.211 -0.058  1.153 -0.242  1.395  0.105
322.5 07 Bm   0.3551  0.4628   31.9   1.133 -0.058  1.075 -0.249  1.324  0.108
322.5 07 Bb   0.3551  0.4190   29.2   1.073 -0.058  1.015 -0.254  1.269  0.089
322.5 08 Bt   0.4058  0.5727   39.1   1.202 -0.051  1.151 -0.221  1.371  0.104
322.5 08 Bm   0.4058  0.5289   36.1   1.193 -0.051  1.142 -0.231  1.373  0.099
322.5 08 Bb   0.4058  0.4851   33.2   1.222 -0.051  1.171 -0.239  1.410  0.091
322.5 09 Bt   0.4566  0.6388   43.5   1.253 -0.044  1.209 -0.187  1.396  0.099
322.5 09 Bm   0.4566  0.5950   40.4   1.326 -0.044  1.282 -0.203  1.485  0.095
322.5 09 Bb   0.4566  0.5512   37.4   1.071 -0.044  1.027 -0.216  1.243  0.101
322.5 10 Bt   0.5073  0.7049   48.1   1.422 -0.037  1.385 -0.131  1.516  0.089
322.5 10 Bm   0.5073  0.6611   44.8   1.564 -0.037  1.527 -0.158  1.686  0.078
322.5 10 Bb   0.5073  0.6173   41.7   1.440 -0.037  1.403 -0.180  1.583  0.090
322.5 11 Bt   0.5580  0.7710   52.6   1.664 -0.031  1.633 -0.020  1.653  0.102
322.5 11 Bm   0.5580  0.7272   49.3   1.677 -0.031  1.646 -0.078  1.724  0.085
322.5 11 Bb   0.5580  0.6834   46.1   1.555 -0.031  1.524 -0.118  1.642  0.090
330.0 00 Bt   0.0000  0.0438    7.3   0.335  0.167  0.502 -0.278  0.780  0.106
330.0 00 Bm   0.0000  0.0000    4.8   0.227  0.167  0.394 -0.279  0.673  0.097
330.0 00 Bb   0.0000 -0.0438    2.3   0.183  0.167  0.350 -0.278  0.628  0.092
330.0 01 Bt   0.0417  0.1160   11.5   0.308  0.173  0.481 -0.278  0.759  0.102
330.0 01 Bm   0.0417  0.0722    8.9   0.507  0.173  0.680 -0.278  0.958  0.106
330.0 01 Bb   0.0417  0.0284    6.4   0.146  0.173  0.319 -0.278  0.597  0.099
330.0 02 Bt   0.0833  0.1881   15.6   0.397  0.179  0.576 -0.277  0.852  0.108
330.0 02 Bm   0.0833  0.1443   13.1   0.373  0.179  0.552 -0.277  0.829  0.100
330.0 02 Bb   0.0833  0.1005   10.6   0.501  0.179  0.680 -0.278  0.958  0.095
330.0 03 Bt   0.1250  0.2603   19.8   0.510  0.185  0.695 -0.274  0.969  0.113
330.0 03 Bm   0.1250  0.2165   17.3   0.632  0.185  0.817 -0.276  1.092  0.105
330.0 03 Bb   0.1250  0.1727   14.7   0.511  0.185  0.696 -0.276  0.972  0.097
330.0 04 Bt   0.1667  0.3325   24.1   0.585  0.191  0.776 -0.271  1.047  0.112
330.0 04 Bm   0.1667  0.2887   21.5   0.502  0.191  0.693 -0.273  0.965  0.106
330.0 04 Bb   0.1667  0.2449   18.9   0.406  0.191  0.597 -0.274  0.871  0.105
330.0 05 Bt   0.2083  0.4046   28.5   0.677  0.196  0.873 -0.265  1.137  0.109
330.0 05 Bm   0.2083  0.3608   25.8   0.596  0.196  0.792 -0.268  1.060  0.105
330.0 05 Bb   0.2083  0.3170   23.2   0.632  0.196  0.828 -0.270  1.098  0.095
330.0 06 Bt   0.2500  0.4768   33.1   0.711  0.202  0.913 -0.255  1.168  0.116
330.0 06 Bm   0.2500  0.4330   30.3   0.648  0.202  0.850 -0.260  1.111  0.105
330.0 06 Bb   0.2500  0.3892   27.5   0.726  0.202  0.928 -0.264  1.192  0.104
330.0 07 Bt   0.2917  0.5490   37.8   0.885  0.209  1.094 -0.241  1.335  0.109
330.0 07 Bm   0.2917  0.5052   34.8   0.721  0.209  0.930 -0.249  1.178  0.114
330.0 07 Bb   0.2917  0.4614   32.0   0.781  0.209  0.990 -0.254  1.245  0.105
330.0 08 Bt   0.3333  0.6212   42.7   0.988  0.214  1.202 -0.220  1.422  0.098
330.0 08 Bm   0.3333  0.5774   39.6   0.941  0.214  1.155 -0.231  1.386  0.097
330.0 08 Bb   0.3333  0.5336   36.6   0.618  0.214  0.832 -0.240  1.072  0.103
330.0 09 Bt   0.3750  0.6933   47.9   0.851  0.220  1.071 -0.185  1.256  0.103
330.0 09 Bm   0.3750  0.6495   44.6   0.807  0.220  1.027 -0.203  1.230  0.095
330.0 09 Bb   0.3750  0.6057   41.5   0.846  0.220  1.066 -0.217  1.283  0.106
330.0 10 Bt   0.4167  0.7655   53.5   0.992  0.225  1.217 -0.128  1.345  0.111
330.0 10 Bm   0.4167  0.7217   49.9   0.943  0.225  1.168 -0.158  1.326  0.109
330.0 10 Bb   0.4167  0.6779   46.6   0.927  0.225  1.152 -0.181  1.333  0.095
330.0 11 Bt   0.4583  0.8377   59.3   1.152  0.232  1.384 -0.014  1.398  0.109
330.0 11 Bm   0.4583  0.7939   55.5   1.116  0.231  1.347 -0.078  1.426  0.090
330.0 11 Bb   0.4583  0.7501   51.9   1.103  0.231  1.334 -0.121  1.455  0.095
337.5 00 Bt   0.0000  0.0438    7.3   0.617 -0.112  0.505 -0.278  0.784  0.115
337.5 00 Bm   0.0000  0.0000    4.8   0.575 -0.112  0.463 -0.279  0.741  0.099
337.5 00 Bb   0.0000 -0.0438    2.3   0.495 -0.112  0.383 -0.278  0.661  0.086
337.5 01 Bt   0.0319  0.1208   11.7   0.499 -0.108  0.391 -0.278  0.669  0.111
337.5 01 Bm   0.0319  0.0770    9.2   0.705 -0.108  0.597 -0.278  0.875  0.100
337.5 01 Bb   0.0319  0.0332    6.7   0.651 -0.108  0.543 -0.278  0.821  0.090
337.5 02 Bt   0.0638  0.1978   16.2   0.664 -0.103  0.561 -0.277  0.838  0.110
337.5 02 Bm   0.0638  0.1540   13.6   0.762 -0.104  0.658 -0.277  0.935  0.095
337.5 02 Bb   0.0638  0.1102   11.1   0.557 -0.104  0.453 -0.278  0.730  0.088
337.5 03 Bt   0.0957  0.2748   20.7   0.780 -0.099  0.681 -0.274  0.955  0.103
337.5 03 Bm   0.0957  0.2310   18.1   0.792 -0.099  0.693 -0.276  0.968  0.096
337.5 03 Bb   0.0957  0.1872   15.6   0.584 -0.099  0.485 -0.277  0.761  0.088
337.5 04 Bt   0.1276  0.3518   25.3   0.772 -0.094  0.678 -0.270  0.949  0.105
337.5 04 Bm   0.1276  0.3080   22.7   0.889 -0.094  0.795 -0.273  1.067  0.090
337.5 04 Bb   0.1276  0.2642   20.1   0.632 -0.094  0.538 -0.274  0.812  0.091
337.5 05 Bt   0.1595  0.4287   30.1   0.810 -0.090  0.720 -0.264  0.984  0.105
337.5 05 Bm   0.1595  0.3849   27.4   0.882 -0.090  0.792 -0.268  1.059  0.092
337.5 05 Bb   0.1595  0.3411   24.7   0.700 -0.090  0.610 -0.270  0.881  0.094
337.5 06 Bt   0.1913  0.5057   35.1   0.975 -0.086  0.889 -0.255  1.144  0.105
337.5 06 Bm   0.1913  0.4619   32.2   1.051 -0.086  0.965 -0.260  1.225  0.098
337.5 06 Bb   0.1913  0.4181   29.4   0.822 -0.086  0.736 -0.264  1.000  0.097
337.5 07 Bt   0.2232  0.5827   40.2   0.988 -0.081  0.907 -0.241  1.148  0.101
337.5 07 Bm   0.2232  0.5389   37.2   0.960 -0.081  0.879 -0.249  1.128  0.092
337.5 07 Bb   0.2232  0.4951   34.3   0.890 -0.081  0.809 -0.255  1.063  0.098
337.5 08 Bt   0.2551  0.6597   45.8   1.015 -0.076  0.939 -0.219  1.158  0.110
337.5 08 Bm   0.2551  0.6159   42.5   1.088 -0.076  1.012 -0.231  1.243  0.105
337.5 08 Bb   0.2551  0.5721   39.4   0.829 -0.076  0.753 -0.240  0.993  0.102
337.5 09 Bt   0.2870  0.7367   51.8   1.077 -0.072  1.005 -0.184  1.189  0.100
337.5 09 Bm   0.2870  0.6929   48.2   1.154 -0.072  1.082 -0.203  1.285  0.099
337.5 09 Bb   0.2870  0.6491   44.9   1.053 -0.072  0.981 -0.218  1.199  0.096
337.5 10 Bt   0.3189  0.8137   58.4   1.209 -0.068  1.141 -0.126  1.267  0.099
337.5 10 Bm   0.3189  0.7699   54.4   1.329 -0.068  1.261 -0.158  1.419  0.087
337.5 10 Bb   0.3189  0.7261   50.8   1.028 -0.068  0.960 -0.183  1.143  0.106
337.5 11 Bt   0.3508  0.8907   65.8   1.369 -0.063  1.306 -0.008  1.314  0.100
337.5 11 Bm   0.3508  0.8469   61.3   1.345 -0.063  1.282 -0.078  1.360  0.088
337.5 11 Bb   0.3508  0.8031   57.2   1.163 -0.063  1.100 -0.124  1.223  0.098
345.0 00 Bt   0.0000  0.0438    7.3   0.392  0.003  0.395 -0.278  0.674  0.100
345.0 00 Bm   0.0000  0.0000    4.8   0.462  0.003  0.465 -0.279  0.743  0.101
345.0 00 Bb   0.0000 -0.0438    2.3   0.459  0.003  0.462 -0.278  0.741  0.076
345.0 01 Bt   0.0216  0.1243   11.9   0.546  0.006  0.552 -0.278  0.830  0.109
345.0 01 Bm   0.0216  0.0805    9.4   0.560  0.006  0.566 -0.278  0.844  0.103
345.0 01 Bb   0.0216  0.0367    6.9   0.447  0.006  0.453 -0.278  0.731  0.079
345.0 02 Bt   0.0431  0.2048   16.6   0.465  0.010  0.475 -0.277  0.751  0.104
345.0 02 Bm   0.0431  0.1610   14.1   0.486  0.010  0.496 -0.277  0.773  0.100
345.0 02 Bb   0.0431  0.1172   11.5   0.603  0.010  0.613 -0.278  0.891  0.082
345.0 03 Bt   0.0647  0.2853   21.4   0.596  0.013  0.609 -0.274  0.883  0.111
345.0 03 Bm   0.0647  0.2415   18.8   0.534  0.013  0.547 -0.276  0.822  0.098
345.0 03 Bb   0.0647  0.1977   16.2   0.614  0.013  0.627 -0.277  0.904  0.084
345.0 04 Bt   0.0863  0.3658   26.2   0.560  0.016  0.576 -0.270  0.847  0.114
345.0 04 Bm   0.0863  0.3220   23.6   0.525  0.016  0.541 -0.273  0.813  0.103
345.0 04 Bb   0.0863  0.2782   20.9   0.710  0.016  0.726 -0.274  1.000  0.083
345.0 05 Bt   0.1078  0.4463   31.3   0.676  0.018  0.694 -0.264  0.959  0.103
345.0 05 Bm   0.1078  0.4025   28.5   0.675  0.018  0.693 -0.268  0.961  0.103
345.0 05 Bb   0.1078  0.3587   25.8   0.576  0.018  0.594 -0.270  0.865  0.083
345.0 06 Bt   0.1294  0.5268   36.5   0.466  0.022  0.488 -0.255  0.743  0.107
345.0 06 Bm   0.1294  0.4830   33.6   0.720  0.022  0.742 -0.260  1.002  0.099
345.0 06 Bb   0.1294  0.4392   30.8   0.578  0.022  0.600 -0.264  0.864  0.089
345.0 07 Bt   0.1510  0.6073   42.1   0.683  0.025  0.708 -0.240  0.949  0.110
345.0 07 Bm   0.1510  0.5635   39.0   0.733  0.025  0.758 -0.249  1.006  0.104
345.0 07 Bb   0.1510  0.5197   36.0   0.481  0.025  0.506 -0.255  0.762  0.095
345.0 08 Bt   0.1725  0.6878   48.1   0.732  0.028  0.760 -0.218  0.978  0.111
345.0 08 Bm   0.1725  0.6440   44.8   0.709  0.028  0.737 -0.231  0.968  0.107
345.0 08 Bb   0.1725  0.6002   41.6   0.740  0.028  0.768 -0.241  1.009  0.102
345.0 09 Bt   0.1941  0.7682   54.7   0.846  0.031  0.877 -0.183  1.061  0.106
345.0 09 Bm   0.1941  0.7244   51.0   0.931  0.031  0.962 -0.203  1.165  0.103
345.0 09 Bb   0.1941  0.6806   47.5   0.631  0.031  0.662 -0.219  0.881  0.109
345.0 10 Bt   0.2157  0.8487   62.4   0.800  0.035  0.835 -0.124  0.959  0.107
345.0 10 Bm   0.2157  0.8049   58.0   0.812  0.035  0.847 -0.158  1.005  0.105
345.0 10 Bb   0.2157  0.7611   54.1   0.746  0.035  0.781 -0.184  0.965  0.114
345.0 11 Bt   0.2373  0.9292   71.7   0.999  0.038  1.037 -0.004  1.041  0.113
345.0 11 Bm   0.2373  0.8854   66.3   1.029  0.038  1.067 -0.078  1.145  0.096
345.0 11 Bb   0.2373  0.8416   61.6   0.830  0.038  0.868 -0.125  0.994  0.114
352.5 00 Bt   0.0000  0.0438    7.3   0.469 -0.116  0.353 -0.278  0.631  0.128
352.5 00 Bm   0.0000  0.0000    4.8   0.571 -0.116  0.455 -0.279  0.734  0.116
352.5 00 Bb   0.0000 -0.0438    2.3   0.495 -0.116  0.379 -0.278  0.657  0.104
352.5 01 Bt   0.0109  0.1264   12.1   0.578 -0.114  0.464 -0.278  0.742  0.126
352.5 01 Bm   0.0109  0.0826    9.5   0.504 -0.114  0.390 -0.278  0.668  0.114
352.5 01 Bb   0.0109  0.0388    7.0   0.517 -0.115  0.402 -0.278  0.680  0.099
352.5 02 Bt   0.0218  0.2090   16.9   0.684 -0.113  0.571 -0.277  0.847  0.118
352.5 02 Bm   0.0218  0.1652   14.3   0.619 -0.113  0.506 -0.277  0.783  0.111
352.5 02 Bb   0.0218  0.1214   11.8   0.544 -0.113  0.431 -0.278  0.708  0.098
352.5 03 Bt   0.0326  0.2917   21.8   0.496 -0.111  0.385 -0.274  0.660  0.118
352.5 03 Bm   0.0326  0.2479   19.1   0.527 -0.111  0.416 -0.276  0.691  0.109
352.5 03 Bb   0.0326  0.2041   16.6   0.686 -0.111  0.575 -0.277  0.852  0.097
352.5 04 Bt   0.0435  0.3743   26.8   0.643 -0.110  0.533 -0.270  0.804  0.115
352.5 04 Bm   0.0435  0.3305   24.1   0.583 -0.110  0.473 -0.273  0.746  0.108
352.5 04 Bb   0.0435  0.2867   21.5   0.612 -0.110  0.502 -0.274  0.776  0.099
352.5 05 Bt   0.0544  0.4569   32.0   0.661 -0.108  0.553 -0.264  0.817  0.113
352.5 05 Bm   0.0544  0.4131   29.2   0.612 -0.108  0.504 -0.268  0.772  0.106
352.5 05 Bb   0.0544  0.3693   26.5   0.478 -0.108  0.370 -0.271  0.641  0.101
352.5 06 Bt   0.0653  0.5395   37.4   0.722 -0.106  0.616 -0.255  0.871  0.108
352.5 06 Bm   0.0653  0.4957   34.5   0.731 -0.106  0.625 -0.260  0.885  0.103
352.5 06 Bb   0.0653  0.4519   31.7   0.591 -0.106  0.485 -0.265  0.750  0.095
352.5 07 Bt   0.0761  0.6221   43.2   0.699 -0.104  0.595 -0.240  0.835  0.110
352.5 07 Bm   0.0761  0.5783   40.1   0.784 -0.104  0.680 -0.249  0.929  0.095
352.5 07 Bb   0.0761  0.5345   37.1   0.746 -0.104  0.642 -0.255  0.898  0.092
352.5 08 Bt   0.0870  0.7048   49.6   0.834 -0.103  0.731 -0.218  0.949  0.098
352.5 08 Bm   0.0870  0.6610   46.1   0.701 -0.103  0.598 -0.231  0.829  0.100
352.5 08 Bb   0.0870  0.6172   42.9   0.599 -0.103  0.496 -0.241  0.737  0.092
352.5 09 Bt   0.0979  0.7874   56.7   0.806 -0.101  0.705 -0.183  0.888  0.101
352.5 09 Bm   0.0979  0.7436   52.8   0.690 -0.101  0.589 -0.203  0.793  0.103
352.5 09 Bb   0.0979  0.6998   49.2   0.856 -0.101  0.755 -0.219  0.974  0.099
352.5 10 Bt   0.1088  0.8700   65.1   0.967 -0.099  0.868 -0.123  0.992  0.101
352.5 10 Bm   0.1088  0.8262   60.4   0.721 -0.099  0.622 -0.158  0.781  0.097
352.5 10 Bb   0.1088  0.7824   56.2   0.756 -0.099  0.657 -0.184  0.841  0.100
352.5 11 Bt   0.1196  0.9526   76.6   0.891 -0.097  0.794 -0.002  0.796  0.107
352.5 11 Bm   0.1196  0.9088   69.9   0.931 -0.097  0.834 -0.078  0.912  0.092
352.5 11 Bb   0.1196  0.8650   64.5   0.880 -0.097  0.783 -0.127  0.910  0.109

